Maximally Informative Hierarchical Representations of High-Dimensional Data

We consider a set of probabilistic functions of some input variables as a representation of the inputs. We present bounds on how informative a representation is about input data. We extend these bounds to hierarchical representations so that we can quantify the contribution of each layer towards capturing the information in the original data. The special form of these bounds leads to a simple, bottom-up optimization procedure to construct hierarchical representations that are also maximally informative about the data. This optimization has linear computational complexity and constant sample complexity in the number of variables. These results establish a new approach to unsupervised learning of deep representations that is both principled and practical. We demonstrate the usefulness of the approach on both synthetic and real-world data.

==> Figs/comparisons.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    290229,       6327]
NotebookOptionsPosition[    288350,       6263]
NotebookOutlinePosition[    288708,       6279]
CellTagsIndexPosition[    288665,       6276]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", " ", "=", 
   RowBox[{
   "Import", "[", "\"\</Users/gregv/deepcloud/synth/comp4.csv\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpart", "[", "i_", "]"}], ":=", 
  RowBox[{"data", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"2", ";;"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Dimensions", "[", "data", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dpart", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "10"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"StringForm", "[", 
              RowBox[{"\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", "#"}], "]"}]}], "]"}]}], "}"}], "&"}], ",", 
          
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
        "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<# Variables\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "18"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "512", "]"}], ",", "0.95"}], "}"}]}], "]"}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"PointLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", 
         RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
      RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<comp2.pdf\>\"", ",", "%"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5952828462039022`*^9, 3.595282893603631*^9}, {
   3.595282923626875*^9, 3.595283017765843*^9}, {3.595283067044343*^9, 
   3.595283075764661*^9}, {3.595337392311907*^9, 3.595337465672433*^9}, {
   3.595337571704009*^9, 3.595337574559867*^9}, {3.595337608274694*^9, 
   3.595337822750367*^9}, {3.595337855185322*^9, 3.595337873886002*^9}, {
   3.595339693557156*^9, 3.5953397153237553`*^9}, {3.595340050557049*^9, 
   3.595340085326169*^9}, {3.595340243471197*^9, 3.595340275392828*^9}, {
   3.595342226871578*^9, 3.595342228365354*^9}, {3.595350855609803*^9, 
   3.595350884102729*^9}, {3.595350975267364*^9, 3.595351000292235*^9}, {
   3.5953510981523247`*^9, 3.5953511024803133`*^9}, {3.595351645203788*^9, 
   3.595351650293254*^9}, 3.5953559812318287`*^9, {3.5953563470716*^9, 
   3.595356404918589*^9}, {3.5953575279531307`*^9, 3.5953575340717783`*^9}, 
   3.5953580146126947`*^9, {3.59535871967314*^9, 3.595358724055085*^9}, {
   3.595359331436159*^9, 3.595359332402906*^9}, {3.595569956190217*^9, 
   3.595569963341547*^9}, {3.5957520472380953`*^9, 3.59575205170121*^9}, {
   3.595752103795937*^9, 3.59575223490586*^9}, 3.595757303353177*^9, {
   3.595819556026793*^9, 3.5958195664414454`*^9}, {3.5958197422014914`*^9, 
   3.595819777616528*^9}, {3.596061713642796*^9, 3.596061713740528*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/deep/it learning notes/Figs\"\>"], \
"Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850264647*^9}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850310595*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, 
       GraphicsComplexBox[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
        "], {{{}, {}, {
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           LineBox[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           LineBox[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           LineBox[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {{
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 1], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 2], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 3], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 4], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 5], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 7], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 8], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 9], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            10]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            11], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            12], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            13], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            14], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            15], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            16], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            17], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            18], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            19], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            20]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            21], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            22], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            23], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            25], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            26], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            27], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            28], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            29], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            30]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             31], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             32], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             33], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             34], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             35], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             36], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             37], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             38], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             39], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             40]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 41], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 42], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 43], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 44], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 45], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 46], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 47], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 48], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 49], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 50]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 51], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 52], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 53], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 54], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 55], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 56], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 57], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 58], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 59], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 
            60]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 61], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 62], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 63], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 64], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 65], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 66], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 67], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 68], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 69], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 
            70]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            71], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            72], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            73], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            74], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            75], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            76], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            77], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            78], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            79], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            80]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            81], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            82], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            83], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            84], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            85], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            86], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            87], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            88], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            89], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            90]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 91], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 92], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 93], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 94], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 95], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 96], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 97], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 98], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 99], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 100]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            101], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            102], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            103], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            104], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            105], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            106], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            107], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            108], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            109], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            110]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            111], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            112], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            113], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            114], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            115], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            116], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            117], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            118], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            119], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            120]}, {}}}], {}}, {}}, {}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
    AxesOrigin -> {1.3862943611198906`, 0.45}, 
    CoordinatesToolOptions :> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& )}, Epilog -> {
      InsetBox[
       FormBox[
        StyleBox["\"CorEx\"", Bold, FontSize -> 18, StripOnInput -> False], 
        TraditionalForm], 
       NCache[{
         Log[512], 0.95}, {6.238324625039508, 0.95}]]}, Frame -> True, 
    FrameLabel -> {
      FormBox["\"# Variables\"", TraditionalForm], 
      FormBox["\"Accuracy\"", TraditionalForm]}, 
    FrameTicks -> {{Automatic, Automatic}, {{{1.3862943611198906`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`2\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2], Editable -> 
           False], TraditionalForm]}, {2.0794415416798357`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`3\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3], Editable -> 
           False], TraditionalForm]}, {2.772588722239781, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`4\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4], Editable -> 
           False], TraditionalForm]}, {3.4657359027997265`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`5\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5], Editable -> 
           False], TraditionalForm]}, {4.1588830833596715`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`6\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6], Editable -> 
           False], TraditionalForm]}, {4.852030263919617, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`7\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7], Editable -> 
           False], TraditionalForm]}, {5.545177444479562, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`8\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8], Editable -> 
           False], TraditionalForm]}, {6.238324625039508, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`9\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9], Editable -> 
           False], TraditionalForm]}, {6.931471805599453, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`10\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10], Editable -> 
           False], TraditionalForm]}, {7.6246189861593985`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`11\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11], Editable -> 
           False], TraditionalForm]}}, None}}, GridLines -> {None, None}, 
    LabelStyle -> (FontSize -> 18), Method -> {}, 
    PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}}, 
    PlotRangeClipping -> True, 
    PlotRangePadding -> {{0.12476649250079015`, 0.12476649250079015`}, {0., 
     0.}}, Ticks -> {{{2.302585092994046, 
        FormBox["10", TraditionalForm]}, {2.995732273553991, 
        FormBox["20", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {5.298317366548036, 
        FormBox["200", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {7.600902459542082, 
        FormBox["2000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, Automatic}],
   TemplateBox[{
    "\"CorEx\"", "\"N.Net\"", "\"K-means\"", "\"Hierarch.\"", "\"Spectral\"", 
     "\"NMF\"", "\"LSA\"", "\"PCA\"", "\"ICA\"", "\"ICA2\"", "\"LLE\"", 
     "\"Isomap\""}, "PointLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #2}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                  Baseline)], #3}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #4}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #5}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #6}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #7}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #8}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"], 
            TagBox[
             GridBox[{{
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                  Baseline)], #9}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                  Baseline)], #10}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #11}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #12}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"PointLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
             ",", #8, ",", #9, ",", #10, ",", #11, ",", #12}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"Automatic", ",", "10"}], "}"}]}]}], "}"}]}], 
       "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850465886*^9}],

Cell[BoxData["\<\"comp2.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157851019665*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Slide", " ", "version"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"table", "[", "pairs_", "]"}], ":=", 
    RowBox[{"TableForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TableForm", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "6"}], "]"}], "]"}], ",", 
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"7", ";;"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"TableAlignments", "\[Rule]", "Center"}], ",", 
         RowBox[{"TableSpacing", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
       "\"\<\!\(\*SuperscriptBox[\(\\\ \\\ \\\ \), \(*\)]\)Best of \
several\>\""}], "}"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"table", "[", "pairs_", "]"}], ":=", 
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pairs", "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"pairs", "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "9", "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "10", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "11", "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "12", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"TableAlignments", "\[Rule]", "Center"}], ",", 
      RowBox[{"TableSpacing", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "1"}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mlabels", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Bold"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<CorEx\>\"", ",", 
         "\"\<N. \!\(\*SuperscriptBox[\(Net\), \(*\)]\)\>\"", ",", 
         "\"\<k-means\>\"", ",", "\"\<Link.Clus.\>\"", ",", 
         "\"\<Spectral\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(NMF\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(LSA\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(PCA\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(ICA\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(ICA2\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(LLE\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(Isomap\), \(*\)]\)\>\""}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListLogLinearPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dpart", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.85"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.5", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "\"\<\>\""}], "}"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", 
               RowBox[{"StringForm", "[", 
                RowBox[{
                "\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
                 RowBox[{"Log", "[", 
                  RowBox[{"2", ",", "#"}], "]"}]}], "]"}]}], "}"}], "&"}], 
            ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
          "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<# Variables\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Bold", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
           RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"2", "^", "9"}], "]"}], ",", "1.02"}], "}"}]}], "]"}], 
       "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"PointLegend", "[", 
         RowBox[{"Automatic", ",", "mlabels", ",", 
          RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
          RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.73", ",", "0.6"}], "}"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<comp_slide.pdf\>\"", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzU0oQwEAB/CHw9o4kNt87aOV6aWlrXBQE7vovZCUC/VKlo8mbsZ8PdkF
0cjHK14WB7xJWSujldVkB4etLWk2tMlaRA5alP3f4d/v8u//VzKWzv58giDK
coHZX6nKeZs2FrFSDSwu2NBBX7KyDh6E+lqgXBI3wbMHgYJq/oKGc9G2Lhjh
rrrFnd0bM3RHZUOwKdhogXkSxxRc8L2zkNYKduhsp9ehdZ/cEfeXXp1wdDp9
Iv6PxC9hptcTgILgKFEE08YOx1EptN8/yiGXmSiHmZgxBs0rgwlIWmSsEr2f
1CokTM/b0BtV89Dk0guQ8e65IXvt98EZLizqas764df55h1sHfeE4PC8LgZt
PRVPsMZGpOAfNfsBqTf6E1aTk4WqnLWHx/VQ52aq1DkjA7wCctakBhq21kgY
HtMb4DL70gC/A2EXTGgXT+E/srvuHg==
  "]],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
       "], {{{}, {}, 
         {RGBColor[0.24720000000000014`, 0.24, 0.6], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, 
         {RGBColor[0.6, 0.24, 0.4428931686004542], 
          LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, 
         {RGBColor[0.6, 0.5470136627990908, 0.24], 
          LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, 
         {RGBColor[0.24, 0.6, 0.33692049419863584`], 
          LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, 
         {RGBColor[0.24, 0.3531726744018182, 0.6], 
          LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, 
         {RGBColor[0.6, 0.24, 0.5632658430022722], 
          LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, 
         {RGBColor[0.6, 0.42664098839727194`, 0.24], 
          LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, 
         {RGBColor[0.2634521802031821, 0.6, 0.24], 
          LineBox[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, 
         {RGBColor[0.24, 0.47354534880363613`, 0.6], 
          LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, 
         {RGBColor[0.5163614825959097, 0.24, 0.6], 
          LineBox[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
         {RGBColor[0.6, 0.3062683139954558, 0.24], 
          LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, 
         {RGBColor[0.3838248546049982, 0.6, 0.24], 
          LineBox[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {
         {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 1], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 2], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 3], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 4], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 5], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 6], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 7], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 8], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 9], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 10]}, 
         {RGBColor[0.6, 0.24, 0.4428931686004542], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 11], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 12], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 13], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 14], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 15], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 16], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 17], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 18], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 19], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 20]}, 
         {RGBColor[0.6, 0.5470136627990908, 0.24], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 21], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 22], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 23], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 24], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 25], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 26], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 27], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 28], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 29], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 30]}, 
         {RGBColor[0.24, 0.6, 0.33692049419863584`], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 31], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 32], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 33], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 34], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 35], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 36], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 37], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 38], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 39], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 40]}, 
         {RGBColor[0.24, 0.3531726744018182, 0.6], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 41], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 42], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 43], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 44], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 45], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 46], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 47], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 48], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 49], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 50]}, 
         {RGBColor[0.6, 0.24, 0.5632658430022722], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 51], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 52], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 53], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 54], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 55], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 56], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 57], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 58], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 59], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 60]}, 
         {RGBColor[0.6, 0.42664098839727194`, 0.24], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 61], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 62], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 63], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 64], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 65], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 66], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 67], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 68], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 69], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 70]}, 
         {RGBColor[0.2634521802031821, 0.6, 0.24], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 71], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 72], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 73], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 74], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 75], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 76], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 77], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 78], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 79], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 80]}, 
         {RGBColor[0.24, 0.47354534880363613`, 0.6], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 81], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 82], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 83], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 84], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 85], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 86], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 87], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 88], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 89], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 90]}, 
         {RGBColor[0.5163614825959097, 0.24, 0.6], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 91], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 92], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 93], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 94], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 95], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 96], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 97], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 98], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 99], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 100]}, 
         {RGBColor[0.6, 0.3062683139954558, 0.24], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 101], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 102], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 103], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 104], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 105], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 106], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 107], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 108], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 109], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 110]}, 
         {RGBColor[0.3838248546049982, 0.6, 0.24], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 111], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 112], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 113], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 114], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 115], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 116], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 117], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 118], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 119], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 120]}, {}}}], {}}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"CorEx\"", StripOnInput -> False, FontWeight -> Bold],
       StyleBox[
       "\"N. \\!\\(\\*SuperscriptBox[\\(Net\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"k-means\"", StripOnInput -> False, FontWeight -> Bold],StyleBox[
       "\"Link.Clus.\"", StripOnInput -> False, FontWeight -> Bold],StyleBox[
       "\"Spectral\"", StripOnInput -> False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(NMF\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(LSA\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(PCA\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(ICA\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(ICA2\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(LLE\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(Isomap\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold]},
      "PointLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          InterpretationBox[
           GridBox[{{
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#7}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#8}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#2}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#5}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#6}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {"\"\"", 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                   Baseline)]}, {#3}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#4}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {"\"\"", 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                   Baseline)]}, {#9}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                   Baseline)]}, {#10}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {"\"\"", 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#11}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#12}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}}, RowAlignments -> Baseline, ColumnAlignments -> Center, 
            RowSpacings -> 0.5, ColumnSpacings -> 1.], 
           TableForm[{{{
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                   Text[
                    Style["\[FilledCircle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                   Text[
                    Style["\[EmptySquare]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#7]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.2634521802031821, 0.6, 0.24]], {
                   Text[
                    Style["\[EmptyDiamond]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#8]}}, {{
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.24, 0.4428931686004542]], {
                   Text[
                    Style["\[FilledSquare]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#2]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.3531726744018182, 0.6]], {
                   Text[
                    Style["\[FilledDownTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#5]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.24, 0.5632658430022722]], {
                   Text[
                    Style["\[EmptyCircle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#6]}}, {"", {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.5470136627990908, 0.24]], {
                   Text[
                    Style["\[FilledDiamond]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                 Baseline)], 
               RawBoxes[#3]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                   Text[
                    Style["\[FilledUpTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#4]}}, {"", {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                   Text[
                    Style["\[EmptyUpTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                 Baseline)], 
               RawBoxes[#9]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.5163614825959097, 0.24, 0.6]], {
                   Text[
                    Style["\[EmptyDownTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                 Baseline)], 
               RawBoxes[#10]}}, {"", {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.3062683139954558, 0.24]], {
                   Text[
                    Style["\[FilledCircle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#11]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.3838248546049982, 0.6, 0.24]], {
                   Text[
                    Style["\[FilledSquare]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#12]}}}, TableAlignments -> Center, 
            TableSpacing -> {0.5, 1}]], Alignment -> Left, AppearanceElements -> 
          None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
          "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
        FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
        False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}],
                    "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9, ",", #10, ",", #11, ",", #12}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "12"}], "}"}]}]}], "}"}]}], 
         "]"}]& )], Scaled[{0.73, 0.6}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.85,
   Axes->True,
   AxesOrigin->{1.3862943611198906`, 0.45},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& )},
   Epilog->{
     InsetBox[
      FormBox[
       StyleBox["\"CorEx\"", Bold, FontSize -> 18, StripOnInput -> False], 
       TraditionalForm], 
      NCache[{
        Log[512], 1.02}, {6.238324625039508, 1.02}]]},
   Frame->True,
   FrameLabel->{
     FormBox["\"# Variables\"", TraditionalForm], 
     FormBox["\"Accuracy\"", TraditionalForm]},
   FrameTicks->{{Automatic, {{0.5, 
        FormBox["\"\"", TraditionalForm]}, {1, 
        FormBox["\"\"", TraditionalForm]}}}, {{{1.3862943611198906`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`2\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2], Editable -> 
          False], TraditionalForm]}, {2.0794415416798357`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`3\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3], Editable -> 
          False], TraditionalForm]}, {2.772588722239781, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`4\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4], Editable -> 
          False], TraditionalForm]}, {3.4657359027997265`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`5\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5], Editable -> 
          False], TraditionalForm]}, {4.1588830833596715`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`6\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6], Editable -> 
          False], TraditionalForm]}, {4.852030263919617, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`7\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7], Editable -> 
          False], TraditionalForm]}, {5.545177444479562, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`8\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8], Editable -> 
          False], TraditionalForm]}, {6.238324625039508, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`9\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9], Editable -> 
          False], TraditionalForm]}, {6.931471805599453, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`10\\)\
\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10], Editable -> 
          False], TraditionalForm]}, {7.6246189861593985`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`11\\)\
\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11], Editable -> 
          False], TraditionalForm]}}, None}},
   GridLines->{None, None},
   LabelStyle->{Bold, FontSize -> 18},
   Method->{},
   PlotRange->{{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0.12476649250079015`, 0.12476649250079015`}, {0., 0.}},
   
   Ticks->{{{2.302585092994046, 
       FormBox["10", TraditionalForm]}, {2.995732273553991, 
       FormBox["20", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {5.298317366548036, 
       FormBox["200", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {7.600902459542082, 
       FormBox["2000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, 
       GraphicsComplex[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
        "], {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            RGBColor[0.24720000000000014`, 0.24, 0.6]], 
           Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.4428931686004542]], 
           Line[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, {
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.5470136627990908, 0.24]], 
           Line[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, {
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.6, 0.33692049419863584`]], 
           Line[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, {
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.3531726744018182, 0.6]], 
           Line[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, {
           Hue[0.8503398874989481, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.5632658430022722]], 
           Line[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, {
           Hue[0.08640786499873876, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.42664098839727194`, 0.24]], 
           Line[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, {
           Hue[0.3224758424985268, 0.6, 0.6], 
           Directive[
            RGBColor[0.2634521802031821, 0.6, 0.24]], 
           Line[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, {
           Hue[0.5585438199983166, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.47354534880363613`, 0.6]], 
           Line[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, {
           Hue[0.7946117974981064, 0.6, 0.6], 
           Directive[
            RGBColor[0.5163614825959097, 0.24, 0.6]], 
           Line[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {
           Hue[0.030679774997896203`, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.3062683139954558, 0.24]], 
           Line[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, {
           Hue[0.266747752497686, 0.6, 0.6], 
           Directive[
            RGBColor[0.3838248546049982, 0.6, 0.24]], 
           Line[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            RGBColor[0.24720000000000014`, 0.24, 0.6]], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 1], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 2], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 3], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 4], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 5], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 6], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 7], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 8], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 9], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 10]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.4428931686004542]], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 11], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 12], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 13], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 14], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 15], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 16], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 17], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 18], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 19], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 20]}, {
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.5470136627990908, 0.24]], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 21], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 22], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 23], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 24], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 25], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 26], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 27], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 28], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 29], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 30]}, {
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.6, 0.33692049419863584`]], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 31], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 32], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 33], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 34], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 35], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 36], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 37], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 38], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 39], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 40]}, {
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.3531726744018182, 0.6]], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 41], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 42], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 43], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 44], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 45], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 46], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 47], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 48], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 49], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 50]}, {
           Hue[0.8503398874989481, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.5632658430022722]], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 51], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 52], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 53], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 54], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 55], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 56], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 57], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 58], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 59], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 60]}, {
           Hue[0.08640786499873876, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.42664098839727194`, 0.24]], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 61], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 62], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 63], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 64], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 65], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 66], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 67], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 68], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 69], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 70]}, {
           Hue[0.3224758424985268, 0.6, 0.6], 
           Directive[
            RGBColor[0.2634521802031821, 0.6, 0.24]], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 71], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 72], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 73], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 74], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 75], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 76], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 77], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 78], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 79], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 80]}, {
           Hue[0.5585438199983166, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.47354534880363613`, 0.6]], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 81], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 82], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 83], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 84], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 85], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 86], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 87], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 88], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 89], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 90]}, {
           Hue[0.7946117974981064, 0.6, 0.6], 
           Directive[
            RGBColor[0.5163614825959097, 0.24, 0.6]], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 91], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 92], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 93], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 94], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 95], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 96], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 97], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 98], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 99], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 100]}, {
           Hue[0.030679774997896203`, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.3062683139954558, 0.24]], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 101], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 102], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 103], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 104], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 105], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 106], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 107], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 108], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 109], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 110]}, {
           Hue[0.266747752497686, 0.6, 0.6], 
           Directive[
            RGBColor[0.3838248546049982, 0.6, 0.24]], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 111], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 112], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 113], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 114], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 115], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 116], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 117], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 118], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 119], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 
            120]}, {}}}], {}}, {}}, {
     FrameLabel -> {"# Variables", "Accuracy"}, 
      Ticks -> {{{2.302585092994046, 10}, {2.995732273553991, 20}, {
         3.912023005428146, 50}, {4.605170185988092, 100}, {
         5.298317366548036, 200}, {6.214608098422191, 500}, {
         6.907755278982137, 1000}, {7.600902459542082, 2000}, {
         8.517193191416238, 5000}, {3.4011973816621555`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {3.6888794541139363`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.0943445622221, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.248495242049359, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.382026634673881, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.499809670330265, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {5.703782474656201, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {5.991464547107982, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.396929655216146, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.551080335043404, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.684611727667927, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.802394763324311, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {8.006367567650246, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {8.294049640102028, "", {0.00375, 0.}, {
           Thickness[0.001]}}}, Automatic}, GridLines -> {None, None}, 
      FrameTicks -> {{
        Automatic, {{0.5, ""}, {1, ""}}}, {{{1.3862943611198906`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2]}, {
          2.0794415416798357`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3]}, {
          2.772588722239781, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4]}, {
          3.4657359027997265`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5]}, {
          4.1588830833596715`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6]}, {
          4.852030263919617, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7]}, {
          5.545177444479562, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8]}, {
          6.238324625039508, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9]}, {
          6.931471805599453, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10]}, {
          7.6246189861593985`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11]}}, None}}, 
      AxesOrigin -> {1.3862943611198906`, 0.45}, 
      PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}},
       FrameLabel -> {"# Variables", "Accuracy"}, AspectRatio -> 0.85, Axes -> 
      True, AxesOrigin -> {2., 0.46}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, Epilog -> {
        Text[
         Style["CorEx", Bold, FontSize -> 18], {
          Log[512], 1.02}]}, Frame -> True, 
      FrameLabel -> {"# Variables", "Accuracy"}, 
      FrameTicks -> {{Automatic, {{0.5, ""}, {1, ""}}}, {{{4, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2]}, {8, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3]}, {16, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4]}, {32, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5]}, {64, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6]}, {128, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7]}, {256, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8]}, {512, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9]}, {1024, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10]}, {2048, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11]}}, None}}, 
      LabelStyle -> {Bold, FontSize -> 18}, Method -> {}, 
      PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}},
       PlotRangeClipping -> True, 
      PlotRangePadding -> {{0.12476649250079015`, 0.12476649250079015`}, {0., 
       0.}}}], {
     Placed[
      PointLegend[{
        Directive[
         RGBColor[0.24720000000000014`, 0.24, 0.6]], 
        Directive[
         RGBColor[0.6, 0.24, 0.4428931686004542]], 
        Directive[
         RGBColor[0.6, 0.5470136627990908, 0.24]], 
        Directive[
         RGBColor[0.24, 0.6, 0.33692049419863584`]], 
        Directive[
         RGBColor[0.24, 0.3531726744018182, 0.6]], 
        Directive[
         RGBColor[0.6, 0.24, 0.5632658430022722]], 
        Directive[
         RGBColor[0.6, 0.42664098839727194`, 0.24]], 
        Directive[
         RGBColor[0.2634521802031821, 0.6, 0.24]], 
        Directive[
         RGBColor[0.24, 0.47354534880363613`, 0.6]], 
        Directive[
         RGBColor[0.5163614825959097, 0.24, 0.6]], 
        Directive[
         RGBColor[0.6, 0.3062683139954558, 0.24]], 
        Directive[
         RGBColor[0.3838248546049982, 0.6, 0.24]]}, {
        Style["CorEx", Bold], 
        Style["N. \!\(\*SuperscriptBox[\(Net\), \(*\)]\)", Bold], 
        Style["k-means", Bold], 
        Style["Link.Clus.", Bold], 
        Style["Spectral", Bold], 
        Style["\!\(\*SuperscriptBox[\(NMF\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(LSA\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(PCA\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(ICA\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(ICA2\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(LLE\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(Isomap\), \(*\)]\)", Bold]}, 
       LegendLayout -> $CellContext`table, LegendMarkers -> {Automatic, 12}, 
       LegendLayout -> $CellContext`table, LegendMarkers -> Automatic], {0.73,
       0.6}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.596161313442546*^9, 3.596161477827229*^9}, {
   3.596163327182301*^9, 3.596163333802511*^9}, {3.5961633778415937`*^9, 
   3.596163429181131*^9}, {3.5961635043300037`*^9, 3.596163535851254*^9}, 
   3.596164485183201*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJzsvQlUU9ubL5h3Ra/e+f7rP9X4qup1d3XXq+ZNtd7qXr3w3qjX4TrgPOKE
muuAiiJqVBxwjCIaJhOmgBAEgmBERFQcQATFiKAYERQEoxA0SAADBO+v997n
7JOggEP9q6vXeo+1Ej0nZ9j7933729+498TFG5YvW714w4oli/92zPrF/stX
LAn429Fr15NTg/6dTPbvlpPPP/+tjP4fMhn/Yn8r6Jd48BH/z2b/DALsFtTU
2dnRYPY9lHw5YbXUwWK1kf8Jfw6bBXUWKxzAN+yy7953GT8Bq931f0tdHf/9
C7EFTrsVdXX0MXbZZ+zcEPJkO6w2B3uFzWphv5PD9ULb49g/HuSBFfBhYChQ
4cBn0mmTcNpbB/Lqr8T3mFSe5MpgWIWLyDdtgR16BT0vEz/eUGmC4Skdy6HP
OebB8CbfPnrwztgrNMLpb6AzP3vvUwxmO+wmFftNo1NDLiOdFZ9KTulN1t5P
HUSeSl9lg1HlQ46EczJ5MCps9DK1jF8nk3lCU2BhPfJ/CyBnBbzFBpncAHKK
uMk1lBBfSqfNUIhN1psdHiItnBZjr54oVUp6/Jn4ek9vfxhI6816f+mcXJXP
OUIk6RcoUXtLACn0FR/6WAKI65wylz3T/VW6CjvjkgKVt3ROaaxh1+UHe4rn
vmKvUOt18JfT1/njVqmGvdpfXyIwq72E0oTxktkJEcgYzqN1ufCRe8Nb7uki
Gzn28Sbn2Ecu9Z0cyr2DUeOAbJiIrCVXKfXdMzifIwtrvgsCwqz0z1ag4k/S
mIVR5KjQSV3zVpv4yJKQrdD4SE/XUDg+7LEuZIfCWyM+VhpRMsbs9EryeOlW
+nThEvHWYdCYpBEBY7A/Uo172TCzi+dMhmCp9YYaSS7I1vRGWBgbMvGhLs4u
EJ4j+5xjRsavWi6TOiyO/UHSz6QV/nwoejL2cNboeAPUJttbfX8/pMI9H/nY
oa7H2k3iGBSZy+EG6RB2q6NG7+oPIRgZOoP4mCQksNttMBndRMYgxs0Fwjtl
a3sDCUcd8nPzkW9QSTQK1uciPz8fueSTLzyJtcXAzpkorZjYp/c7zDqJEPx1
wfkWCaJB4nddiQFKH7nUoA+H1+NteD/71Efa8t0Q8UaJnUErnvuS3Ws3qXvL
ZbUaarUGGo2G/KtHjZ1QVukpSVO50sgnL46suzQVBocPKpzvSlNCOXKnMOaF
SdTFMnQ46VBgUDChS9opzXRUdqkVjKv8NQWwkfk4V6Pon7OGkMFaIQ5WMqU4
BDkrcdTn4i19PlX2QQzrLgNIV012t8cLoDotuS4J4+kPDRGsKmkCJKxZX0J5
3kUcOeG1EjPsTsjWvQWqXZysBfp99vZpbw2ZAl2g2vJF5hU+ylwybTpKWGOM
FqcLVJtLSMjVTBY5KzRv956wugSqzEcDk8kgPl2OfKsTZt1boPb51AFAdbGq
w6x3oSEwihurfi/eWwd/Pkso84X7JPYlkqPFJUlUucIUhxo6WlUUo74mf47s
+9nVfUgyBmeDwAGDjwxytcmdXY3+wmV0lrc7LNApPHnXjHWEHZ1EZwn2ppgy
hlEVPeylHXH+7OMxsl7PEaEcJJIgWKdx40sy1YlwvwsjYMkPlkZ8gcUCg0K4
x0dXwWBWinJcX2GBtSZX0obcYJSmfks+/H18oPCRS/LU01sBf4UCCvbheo0n
fMixj0KNGqeAFVOpnTUSVWXC/C/jAs9WQic9f9IgLhv/mnFZvi7Yjc094a0I
Rq5ZZNoaA1E7fODv70/a5A9jRQ2BWySetwqVd/nvStZGg5nPz/0+V3z3UAp3
L2Gp8BbJ5kk01BLLgOL7G1jI8FFIU7McKoPJZRdYShDs7ZpAFf4+kAva9Ft4
uwnsXopAiagIDBa/rRKJRY21xiHhSjVZH6Fxst+K5xxWYnlYGVfLvhA74t5f
b415SN/92+newG+YbVJXQx5WwaUF4SNTDTNtaqh5U2EUhqmnEiZ6XGelMAyW
RpAdGm83BYZIEhuf8AehhFopCiM7+o3YHmuByr09vPVuMzWVMwO33mUzmSQZ
Z+ptM7HTnkyucW3LUqDuBbK3qsClnQxCjajX6itsUmNNbnq+XFXCG2vSKdwb
y6lIBUF+sNy9wbK3W0zgMeXnIregwjVxUjlmRUku0WtKamiThnAyV7jUF0Fy
eEDUERn0Om9JtRBMB4GrvhWfasl3g7rEOkxspttT2UehN0uM2HvQMBWcd8HE
eZqYsBbBDJZphJ/Yaz/Rdv+X/P8/8Sa5Wk36IE5WGpeq9jvxOsau8t7Xca2A
XvH7P/Hz/q3e+6HP+82f+L3f9CYLNW/IfNb7ch+dpJLyZlpL3n29Oz//7l/p
ef9W733f837zJ37v1wJZ/jP7h0qBOqgk1Y/6AeSQy/l0xjwGsj+ya4f2EiHU
NyAn13p6crlR88d/rUf+2735wx752z/96wWpLfsv4tVkULJp39Nlw1HNm6lf
+jrnn4u0r9DRCdITRjeNoYZaZt4GdvTHf43H/Ru99r2P+92f9q2iOPuv7J/P
4awzCvRT6GDjDyWToY3Q+M/Fa5gtoBTorzNJV8Fiscv+4k/0nP8v3/Uhz/n9
n+hd4gD4b+wf6mcUdWJiNRPD+K/E03TEBXtKSs1ff9TVf5KH9HP1n3/UQ753
7yzVvmySIk2MKqoEyviddhMX757I5X4BohzabLBarcwP8YdPf4yTOl7sdnbp
H/q+lGvIlFBWYoDaHJzoH/VG/hi7zcrDLOJjhvb1GAjxEhsdwb8b4G3D+GMJ
FjY7u5HFc/pogXBa9s/i09xNEZ3ZQRlYmj9VBVaROSH7M/YtuGslYc8cyg7k
KiVnuczTE/66AtpesV8eb7+CQ+AQFS6iZImX9vV0oMTlPKNdCDYwZ5moSHzZ
5y30z242MgPIm5jV1Juk1Jv6a1EvuSeYFiIb9P14p7UE/pSNPRVQ+ngy9c9o
touPH/YOpnBaoFcKRpxCZUCdg0+e3717LXlDgcbfLZJCrHp/Db2HUZ45XrwV
zCD1N1QI1PxN3820FCBY4d07KKMpYCTr5xUCEm7Kqx01ZiESxR1G7tYRsZoY
1nW5wdzd6qkqkXjmW/HbYalBnaSKMeK4WcwUb2bGsQbqmUB0QCdnbirZ9/02
5ct3mkKHsY1IBJvdgToRV+qMosz4/Ue0RVTvoSSMbHcKgQIfYiB+L9Ls/c8A
m2qF2JuSSkBUiFa0vsbxXb9d8ni7S5L/w1bAyBVcYBVH4oe0QnD2Mecnm2W4
N9Kf+rM+uhUeLBIhMJknDBW2bz72CV+64mZCoJL9cQ2kgJywGBQcJZkQxfzm
w9Bmfw6Ri2REctl4wOWtVwqnRQ4fwnzjVEoY6rhji83N3C8od8U6YFLLybRu
ELzENhP8fdQs9Pyd2DezRs4cPdKD6tzjod6iv8sJpxOSpiX4VryZxPnuQ5o0
iDWJNUUmk/U/6D6wOU467zml5ljzKVaC8/k7kc0+5DnSFOOt4Y5wduyjq/ig
Xn3eC2hKSD1lXAK2E9wU/JCWiPcJ/nHmAvN2tfKDWjL0rZaADT05f4oNX3/I
U77p9RQ+0Yn+aLi0IBbEh1N0+8mDCzjPfxgv0T+7xPNqk53z/FtvFHn+P4u/
FgR7sgGn0hmg9pdzd7zCUNOLBMzF7s+MB5EEgyU55KlQwaBncUe3gJ0/NfXY
lZIYMBtc4Nnx/UAtGMpaYNZ4syfpdDqolKLnUc5SB75/byOGuTdCRM4Oc4FO
aITgmBU5+8OeI8kxIYoLvQg24WzZgL15G0+I/m05xeED8HQ1gevSwQYjVG5y
j5rVAzZhsKsJ9hrogv3dQh6D3DlU9tVAj/m2V0/sbqzFmNBucs9IcWM9Aewv
3tvTz98imjtH22Scpd96by+WJgdWPkhdgWbakXyrOz8OkvJn5KoCcR4dhAKV
5K2WceA8gwvcWMgCjcIFnMxTBVEvln3X7/uHut7vpEa3DxjcNcJQ99ZU9P96
D+n1lnw19ZDwHvEYovub3719mHS7JJY9g2Ey50vBNiKzXHrVhyInBpGVuZYB
kPPohVyJ2ps/Mji35p2mv/vqL9xe7TJylAYTCngQQggxfd3vI75zb33fHOtw
Bah7caw3+/3Lfjv3eW+2+ChGFTxaRHuuyXcLqQmN0JusHuLN7jkGhhqHywlq
Rz6L/rvEg7dSD6u7pCOCmko6bzci/9nAb/1MHJsOM2myXIc6s5C24k307j/r
99UevV7ttBg5jeX+OljECeD7D2x5r6QxFuQMhtHEldxh/bVcvJlYMm7KVL6S
PkPvNmG9v/k2k9rF9UqIDmPx9m8Hfr29RJJ8VN1w9p50Rc9Zv+ALjPHVxwrU
L/vt2NA+WKIXiw7Mof9NfDD1TFhFz4SA7Ocs5K0ONkgpYDofF9/zcCxNXrEK
7gcZT96i7gjeHrNONID15t/18So+AkxUdfT05Hz4u36fLniTlHIFcs11NLf0
931c6sFZQ4xI0jDfHwbqqJVISX8DbA7KWk5YS9RMnhTYMEBHP5dipJ4KHawO
C1SeErzSfe++b2hvYjvhioELJvx3/QL1paQ1SnwjpSX05huanvBNv9AIIqcP
Jnnr8SKT/N/ig5ii4O0Ppdu8qHGLtvxRZIAavYKotbmoq6PZAsJLiOLh8ge6
GNSbnx7iLnqFLvgzTfgvpLusNLeE/aTKrflLaUTwNBDXTObv0lzENn3O2kRv
1TCVwy5kAHkK2orLRSvSkI5tyrwifan9LfDZ1xDyI0n/PLn40ki5xGbRpi1x
0ClfYHxq0/5WHPQOos8rvF2uGbXkBu7zmb3QHyJqJK4EHB/Bx/EX/GcCVolb
dJ4qiwVW519LTFDBPBPEaJRxxG2m3mkBLKDpkPy2dSV6+IgOr/w6B48dSFaC
u+4g5Gj34gLqN9D4y1nWWLC/vDfhhjA/lYI8Xa5QMEAUmhJKbpcHjqjwJUYo
vWU8m0H8s8FA50q5N9MBlEaz5OBz2uuQr1ex86oSG5/o+niUOIRl/4/YJ4fd
JnlQJcTIRGO3Ce7hf+82lGxCrp7sB7d77eIEyJ/ntNvY0KUTlfQ85tQVhuFf
8XsdkuCWubzbLm/uH6V72aQnDYW+7/2gzIH/Kt5CtROZTMxvEiM9jJzvNMj9
3N/0ce6v/wXX/Uvu/dDrBvVxzuN/dvt/0G6zX/5H6exbP7Hv//N/3vOvco/r
l/+/tOgj7+EqFZ2AaKUW0a6lWjKbhaZduiZhKegiTJCff8Lr3PWJfDXTlkSt
cjBRBgrgbtLUGFylQsG5JugEfaJXIYXaWMHm6sGf3JYvxKiEoHtKWqKMJxwD
ourKbdrh6zb1VqDk/tAbdIKjQfBZiG/43P2t4l8LtAcL0Ux+/ZUjX2mE1msd
/ZD76PcgXLnTKrXWZexUI73XdeTb96wUXHHN64IC8aWbP1sm5be5Mky9eR4b
zHqF1DulPkt0mXiyoJgUcRGdev7Gun5711x6EV5ztdDeaxd75+HeO2jHrh7U
bwdJcx0PkEIvG+4H7ahF0E6ZB82IlcKts43uHe3d0yGoM7qKtHikUqp7GOpu
G8BaV4MaC9fBnb0KdngUQWFwxY+GvtXNVoQv1bJuevldIeTEG3bZYLTfyRKa
OmM+tIe8EL5rFkFV6O7JkFyUp16mH9Jd+j0I5fEHsUjrBV+tF3m3+B25ES/7
oecQ0iNXei43wdwqvNyrdT4XG0XtBx2vZBH9tKxfg4UZkfSDHIeXtUt3Vovs
1pAQIrHlIOl7L+rahOu+FqnW0+2E/flLNN6txaPLd3A3owA3tGdwea8eZ9Yd
Q/r8A9CN24IDm5aSLtBuDsL6ffG4HpZFPwQO+j0I1w8txHIRjkH0e7AbAn+Q
OuXySMjcjClXHUFvGAaJMDio5CJqeI3ZBKOQSO9WmehytfJghovkLQhZqh0k
4uS1Kp8OXXbRQ+kFnYiOngkv7UxyI/0m1x31Q1WbexN+hzfOHrQ12tBUWYfH
V8tx72Qhbkbn4PK+E8gJ0MCw8CASxm9FzI8BSJ62C1mKI8jbEo/C0AyYEs/j
QU4J6kvMeFljgeNVOy4nTpPwDMi4jObGB/RD2tDcWDUIzU0PB+FFUzX5stYQ
Mr201qDxuRm19SZU1hSi1HwOVysycc6kx6kbcUi5FIqY7SOxijxwsMSNP6K0
/W1udNHCJoXP+6OFOJLcsBVNybfSPJXGurdo4JLYzwtyyHUCAUJKXWKjin3/
PfnqRkQQGY5bQrB4rRKrl2/F0g374KUk5zYextnIs7hyIBVnN2hhWHQIiROD
EP3DeiRN2YnMZaE4p4xFYYgBJl0ezNnFeFJ8H43mR2h+WkugfAjLExMeVV3G
/TtGlJUk4cqFKJzKUOG4bjvCwzdhv2oOIkN/EGjxlwg4MgHzD83DrMNzMDt0
FmYfmYHZR6dhjnoK5oR5Y27YRMwNH495EePgEzEW8yNHY0HUSCyKkmPxsR/o
U+B7bDgB/wcsCf8By47+iOWHf8Aq1XCs3ecF/93DsW+F11uE8oL6THU/YsPd
x+JGJGm88JI0N9WyzujPb5HMfdFWd7uOjxMHjAdTMDsw/TP4bUsnp8ctices
FfHwPWgCGQb5bpRv7xKe8AexcVR82GqfsyFRlnwRqb4rET7Ji8iaSV7EYj42
exnWzdiMmIijiE1WIy7jKGKMh6E9cxDh2XuxP3U7tsZtxvrwAKw4tA4Lg9dj
5tYN8N64GeMDdmDs+n0Yte4gRgQcxI8bDmJ4oArDN+3DyKBtGLs7ABP2r8Tk
Q76YETobu9Z7cSIuD5mJaYfnYRoh5MwDczFnz2zM3zETvltnYPnGqVi7bjIC
/SZgm2Is9iwahcNzhyN09g84OHMM9k+fjD1TyOO8fbFj4ips/zkA28dsw85R
e7D7x8PY7RWJILkWe6aOeYuII3DnndHWl+zvg4jyd4QeuV90uNOqZh+FEmp9
LswWO6+26MukiMsoRWx6KTu6wL6H4rHpABVr0me4dob4/y240y2uKPAVfv31
V7x6/gIV12/hbGoGYtVHsDd4IzZsXQbF1nlYfGA+4f35mBI2CQd2ew0WkfbV
/oDVASH4cd1R/OgfgeH+UfBaRz4BkYRYYZBvPIoR5DMq8CjGbDiEnwN3YzIh
8PSdCszeMw/zVFOx4PB4LA77Cb5RP8JXMxzLIkdiZfjPWBc+FdvC5uJAyCxE
+nnJOHU3BUxAzLSRiJ02CokLpkKvWIQTK/1wwm8jUlZuR+KyvYiZTxhsymEc
GBEK1WgtImadgG55FtKVecg5eBVXYktxM+Mu7l96hFqTBU+rrGh69grNtnZY
mlpRWxGNFe7UPbYeTRzud6hrcSuI4vOXG3XVJbZ3SEX9ltQHqjO71U6xnBOn
ODj7J/OFompsV1/oRWbHXR1mSSQehZFEDv1ISD3m4DKqrQmP+z1ek5m09vkD
3HhwGWdK0xB3Xo19J7YgIHYllkYtxOzw2ZgYMQOjoqZjuGYGfjo2HROjpmB6
+HTMUy/EwtDV8FHtwIzgQ5i09Qg2LyOjZrc48P4C+zeOwtEZIxE2TY6j04cj
xMcL+5d6YecaLyg3eyEgeDhWhwyHIsILS44RKaj+EYEhP2HHgQk4tH86ovbO
x/E9CmTtW4/zqm3IPxyMK2H7URAVgqIYNQoPLKGsILzuK2xcvQ6HJ8RC45OG
pDXZOLnjAvKOFuHa8du4fdqMqmt1eFrZhJZnxOLpdEqxyO5KBEWMxHI1nX1X
qSmZV4WPwLosI7gm9Y6WOqzXIg1c6vJYiZiqJeOj062wSpLAPqJmiz5mSXfy
PnhsxWJlhht5/x7m48fYjDhmy24sXxOI1Wu2YJ4ynJwLR9CBhVgWNx+zo2dh
IqHXSA2l3XRCu6mYEDkFU9XemH14EuYfno6FhxcRGvphwdHN8FHvxszQQ0SI
huLnLSpMWbcL81duxMplCmxcNAvB88YjdPoIHPP2QtgULxedv8S2yEXYmDwT
K+PG4JfYkdiaOg9Hzm5AUiGZsMv0uFmTj0dNlXjV8VKsbh+Kro5uRoyyM2ac
D7+OlIAcqMkkHkFmwxWRXh6MEIPofxGcVOE2y5AHNJtx0EuLHWQ0HxijxKGx
G6H66SCCybn4vJa+wOxlJH4uJoxyC88uZh9RV3SdjBvCbgmeEs1cmUAD06zD
0Y1Ri+KoGJUFSb+45sv/i30PRkfXa9x8fANxl9UIPbgI/ounUjuQTZYHFQux
7fBwKEPH4edDkzHm0FyMOrQEPx5YCfneTRi5ezdG7AyFXBmGCQEHMM9fieWr
VmHD0gUImjcVqhnjEDX5B0QS2RixaBriA1fglHoPLmVF4/KVZFy4mYLMmzGI
3vszpaUk2ogIT7h9GbXWB7A7WoQ0kK/R7XDCYrai/GwVLkYV40TgWYRN1+PA
yFjELjkJ455LuK4vw8OiJ2R8Pcf1QDqMaE/o5L8Yj4SRJAXx8OIhmXMTmYox
iH2TBpDj8OsvIMHpGnQuT4MTJr2yl+dAqXfNlnzAwcZjvO7ZEa5ir/55ZBAm
r0xC0wum8Mu2Sr80ozjJi5iCfnj4yvk3UnMcaOsRbhci51+gq6cb1S9qkVFu
xNYz2zD3uA/GRE/ACM1ojNaMwFitHL6rRw1h4PwlDmxdihHbojFvtwZrd6ux
bds+7F63GfuW/gLV7Jk4MnkMjk36AWEzJiFyqS8St2zFqWMRuHiGKK/FaTh7
KwnJ146Q8RaILWnzoIgZAf/j3th3agViLu3GqdI4FN06QkksTl/UHhuH64Im
L/paCIE7nXj2oBkV56qQf6wEqRtzET4zBfsJgWMWZyArOJ8J0qrCWtietjLW
5n4aPL2AqIlerEefSUSfCPWSq+gR1fr3eKykCKfDKQTb2NWcJKt3n8atu0/Z
0RZO6K4q5EV6Metc+MyGqaHNFaJ04FymF5n5QvCch9+/g72zFYW1RThWHIPA
HCXm6OdhbMxYjCBUoZPkT0TjmKglCnzCVOwkenNqqQ6nbl9BzPlcqNaIEu93
2LR2NKK8f0SY9ygcnD4NIb4KRG4MQkLYURgyY3Dm2nGcvBENbf4u7Mn6BWsT
J0JBJWOaD47mboS+6CjOV6SjrO4anr58jC5np4Tm7axJgt3AbWfZt+TbF+U0
5bCrB43VL3D3fDUuaW8gbfM5psxQKkUvNCBz50UUJprwoKAWL+tf4dc3v4r5
uEPxLDcHe7x0iF5yENqFuxC9+DCiV6bg4Hgjah0YgEh9uSI5aQ7FFiDz/D12
pBTPdb+8jnSBLFScHaL9OF96C85uoepb8BHRF3YiI51qKTOIdjKcEMGbaCs/
EUKMxvD005KPqKunC09a6nDjSTGSbydhx/kdWJK+BN4Jk/BT9I/kvuHk35GY
ED0GMzQ/Ydmxsdin90UOEau1dTfR2taGGw8bEHuhFOuiDJgTsA/+KwOxa7YP
wrj+8DU2rVuIhAsaJFwJQSiZvrakzsWyGDnWJ03GPuNKMpz24NSteBRVncPD
5xVo6WgWHSff4pFpLwKS52K1+mf4k26sUE/GOtKt5VG/YP/iVOwfEQPN/HSc
3H4BBToTzFce48WTFrzpeSOFHD8S+dSccqgTi9jRZjeBVBwtID+YfX9Nvocj
5vBIxB8djRMxc2BMWYULxiBcu3gEpuJEmMuz8aSmCFaiCLbbrXjzxil26+/Q
VqfHD9ofMevgGKzcMQErd0/GhGMjMTLWBwvTF2Ji/DiMIuiPjR2NUdGjMSZm
PGYkzsIyIvQCYmdil3o00pMUKMoPQ435ItpaG/HcZse54nIc0SZj48Yd2EDG
TsjieYiaMZaMqRE4SCycLdMXY9WctQhZzRX9Idi0fhoZN2pcuGvAnboiWGy1
6HZ2CnL3K8rqsNbamAA7H1aEuNnx2PNjLBNi8dNiELH9GtPv6TVvnG/knwZ6
0e0nCDiQ04vd0ZpDZIa70+ivsL74icC6nW1oefkElvoyBsDdWwbcKNDicu4+
nM3YgIxEXyRFTUZ0yA9IjJiA9Pj5yE5bi/wzwSi+HIE7ZJZ+cI+Yeg8LUFlb
ivL6ctxqqMCVxyU4Y76ElKtrsGeeZGFryUyx5YAXxif9gk3GbQg17sCxE6tx
LOxn6DXTcOH0DlTcSkOj5R7aW224WXgNyVEaHA7cgL3z50A9jcw2U0YgfOEs
hCz3I4pfIObM2oE5M/diQ1Ao1BnhUOdsZ0MjcI+cu6yCT9+TkOLFIwRjJqru
5DzAuSPXmL11YFQcIuecQOaOi0RbKEac13FUNncKd7Y9xJHxedQJKxv5acRp
eP4KM9emsKMt4rmreb9wY5d6SBlxvLRHUA/Xn/NND1ocrWh49Rxmaw1KG8px
+VExThOCpdw5jeibJxBaGIcdeSFYR0bO0rR1mEW4emL8AoyMnk1k1kzC/bPw
M/l38rFpmB45GfOJyv1L7HzsmuU1WJzqtZPGQnPwJzYAi69EofruBTy5U0x0
KiMyQ/ZD67cMETN/RiSZWELmTsXBFSuwJ2A7AvxD4L1AjXkBJ7BhdzQ2bFyP
wO0+2Bw3i6nbOzN8kXD1IArM2Wh4WYO7xkDJmXj0QYsEk6DLUSdvD5nqrTAZ
7yPnUAHilmUyPY7aTafINF+SVo4nZc/Q2dElJVi9yDWSASv49XpEx9G9kESk
Xm39VGr1vHmDEQti0NXdI1ELrUXcbhWp9VuM02+ED0F8MuHpUXE++IEgPT7B
F7MIXy85uQlrs4Ox7Twx7q8cQ0TxcSSYMpBx9yzOVV3FtbpS3Hl2HzVkCDa2
NVOFm+dPETGHNnsTygsDoJnkJehjv4N27WJkbluH2PmToZkix2FCiC0LF2GL
/yYog47AL0iHCct1TEvcGJqGkNR4qE/txzZC62WRP2J12DiEnliH8+VpqG68
SyWU1OP2hgRpZvcQCZRS5yLQYJFAxDhFw71GlGbeQ/aBK0z/4jP86X2Xmaui
oeI5VcpdGi+R/EVBiTjiSxXqaD/6HTE7DkeCTCBWh2zExxGJKyPzAtLwuOGl
25AairS0hW4+JCUuPzfj8ct6WNtf4nW3g6f+nSXsOE81gmmeAjt+h32Ll2DJ
+mCs2BuLJfszMC0gGT8tjoXfnjTsP54AtfEwDhoDmL7knzgJu7SLEew/H4nE
2Kkrr+RrJHU+M2ILkZy70v2gjJ6JDcmr2P/puZxnbbxqidqY9eXPccNwlxko
2gXpDEdqsJxRXcWtrEpY7jdRrUo2SUKkB631T9FQ+RQvWrr6crx8AGybQ87h
6s3HbrB54GTCAkwVYdt2+yEve7W9tmFr7iYoMhajriYdRyS4vsGuhSos3nIC
O2MIYTPDEHJaiY0pxNCOH42D2WthuKHBlRIjclSx0I1VovBwBlotL4TZ+xvC
Eg2IIEbxnr334GjrYq6t4hPlyNqVj2Pz0pg4jldk4WxIIcqyzXhe1UwG95sp
InzovIO01WMQs3wiotdOQXzAVMSsGodo/0mIC07pK4TnCqNzJKKImE8ylrEj
pdjlJkslUgjZMs8uIGj4UP1cqiQtqi3EtERiv+RqEZ13A8uP6LBrj2iefk2+
hyPo+EIm93ZnKpjpU1SVi2dEPaROS4vpIc4GRrO4AI0BOFrbxRlpGKrDU5BR
aMH+HwgkP0QjYaWR+YeoTdtU85LpYjP5cLKeQtyi7bhX3yXFnRpSYqH134eW
fvrdDy9kXzJjn+ayGwIeuJSzh03tZ27FYEHmAV77b3n5Emv0hzHmwC6M2RmL
hWoDjkXGIN5nIlKjxrrst4m42GAm8xYvARvCIlLVF0zI8A1B2rz9MJ8uRk+X
U6qZaXuEI165iPMzImV5Mg5uuCObJ9L5WUIwdKrzvOGwN3Mb3IKM1WtR3vZR
/b1jfoYVO06xo83iL47Xr6BTjyX/tmI/mfqyKvNkXHGj80BF7XNiYt3EvCPJ
GL41ErOOhiOT6Ij1T+qRt1eJ1BVz8fx+Ba6nzRRAGEa+F6JSZMGuDgfK066w
UNtpvwg8KapkBupvRHDuH01EyAIjm91+/bUL+b7EKK7vmSO2oO1lEy77b0Mc
mVj1gcsQs3IctKvkYsdakL1+Na7X93AQPgAD26vXGK9I6IXBnRt6XD67l104
L82fOgnEBN9v8dLegZxbD7A95QLG7dJhESH88ngNJmoW4VrtNcba98+dRsK8
8SjVx5IpvBtU4u9SjRet+iHMqs94+AolUeS6n7fiwo5EWB/U/1bkrTfNVdhP
9C39tvOE07sF3KoKscfPRI30qeyy37A3tTTV437BWZyP3I8UpS9iVv8E7YpR
iJniT2aWZbiiiUdtyR0iK3okjIwb1uI2D6cOiBGfscYu0RHLTLAIN4q/0LdT
ydD0rBKtjjaMJhrWm1/ffCHCRFmlnLCKlggG37AMjN2pQ5D+AoOurN6MpYaF
CMpT4pWjBa+eNeC00g+ZAQq8fPJYcvm8aOnAqu3eUISPou7eo6Opu/foKHI8
CYenKVGkzqQhcLFO3YPZFclLjhPTOYYwRdpn4twa7SdZzrKJvHnObjTXP8D9
QiPOa/cgZesCRK8eQaxsIjQXz8GJtZtwMTQOVZfKiGByoMdMrPGlarSCeqR6
euhs3kMg7Xl8BtrlAWjEx+Cp2JaJuw8b3fAcjCdEiz15fAm7sOiJCf5ndose
2O/R3NqBM6VmbNOfZ0BSQCmwFGAKNKVFevkJTEkYj3MPcgjTOFFmSELC3J9R
YUwnwLxxZbwSjWXJ1pPQbdhF7U4xv2ALqp+/ZldIYJJnUo0maW021XLk4unu
5mY8q3yCpvpWyovCNP81uhwdeFZzB3evGHA+Zif0W+cgeo0csX7eiJ7vg6Rl
G5EbHIt7p0phq33JhjxPs0dnFTI3/kz4diJ0m+chKcgHCRsmk+OxSAzvM/9k
IHB3R11CzpUHbuB+j9yTG2G+kYbx1BO/LwaTycdPnQ6/Y+nMO7/3ZgucPW9Q
9vgZNOdusEFNB/cOMsjPmqrooJfxtJTGtkb4G/2w1rgKz+3P0FzzAIY1i5Cz
IwD2pueD3PBTHj7H5pN63aHBfaRycPWL2lwJK06h63W37EfxLY5qLbRkRteu
IjN4wDTErp1AAJmG+NVeuGIWPedf47XdhvrKEtzOO468mG1I2jIdMWtHIGHt
TMQuWoL4uYEwboyGKZFY4bcb4HR0i16mwYSUT2BKuICL4bkozq2mERTJLf6B
ShTHPCHTBG3qDXYUKA4xOzHREsJ/hrO7ExdjEzE1aSduNNxhN1pf1WHethNY
k5zHGHpJ+Ek2qVTUMYYWhfPnyCP6wpTECUi9oycs9hrF8ZFI9JmAh5fzxGs8
EEnUFr/g02iz2ZG4bENfQPP6EOotpRplZ3uXCDTtbw9K1y9CwrEqGV+VkdLu
xZ18xE77BcnHQpETtQGJmwkh1o1BUuACJP6yCtFTNsDwSxSuHb2E6osPiCBq
/WMfCH0AeJdKHmHrkTw38L7EjasaXL8Uxi50viyD17b9aOrqYCL0hy1aTDia
g3O3q2Brey2GQYYSUfqK2L1bsSR9AR69qMHT8ltIWToT+SG7iAxr4WvvnSZK
ziz/FFxPOA/d+C3YoVgjcwftkQgaL08rTDAxf9jrVodMLtIWLQ+Q6rcV569V
4UFxDi7Eb0cCGcKJmyYjeel8IkIDETd9C5JmqXFxx1lUpN9GU+Vzas9K6fj9
oTTIJUQHoebJC8wPTGdHG9j3F0TudjMHzCub4BmgfoApe44hvKobM1SJ8FGm
U5/BUJGHqCtyRhIRJ8VRaHv1EpfV+5DsOw1PbhWLr/kcNysa8DPRNCKn7UGe
Mg4Xi9MRsmMtEn33kkak+4Ww773kOA4NbS5sqP1NvSRtLztEhiJKUncXGh6U
ojBUjehF0xATMBanQwORuXk/4ieEIntNBgqD1yB+XTZe2zr+7tOYprPLiZEL
Y4lt/KsIzDA8rMzDmfR1/FqkV+Qg5JwWsw4VQL5VC+XV5xKzvO5+jdCCQ5ij
n4byZ2V4dO0Sji/wxjXtEXS/7uDAlOSVYfRcYq0vUeN5xWPyuh5sOjELZstt
KdJjOlWJ8Bl6tDa1yYaLI4jqJXQuOHssEPEbRuNU6AqUJEYifskK8olEms9x
3M0oY/Yz/Xt5MgBxB8o+0rPNA4DTVutZ8J8eBYhgnNKvQO1DVzHp9guhzM+Q
FqMlIj+OWTK8l/ebKjH/xGyoLu9D8/N6nNuzGWmrfND44J6MLxH68tEzGPy1
GDcnCknRF/l0Wkim24PZwsLs0qpl56qgnpKEFkur6DEWJsja8gIUnDgE/Y4Z
SA6aiqspKjy6fRmWu7W4qroA3bhIJE1fBH2MsAimoGhQEWXDmZkLkXGleaAA
zUAIrdt3BiV32HiRrRfPvWiqJtJtKqWplIA3JekXWFobkZGXD19NHs9I7nnj
RPzNGGLuTUTBoyuoPJvFlItbKfFUweWipb35Fcuri5uwDfNXJSI2/aakdxAL
CIH66UTPqJCAun+ZmDqTjlP3uhho/T2TvdYnD9iMZjzqRya/0ciJXI/yS2mw
PaullhKqcu8j65dUYkTE4vbxG+h42Q5HWTiiV/2E2MDZOB40H8c3z0D0inGI
8Z+O4uq2T8QtVFcIQ+5dN9yG4WreQZiuJ0icRb1VExOXsv/vPHGRqrhSqi6N
hfyS4YstuRvxpKYCxk0rkRW4HLb6Whlf3ZaaRDRzUzdOiRJNNrYSrWFXRD6f
ii9XnsLhHIGteUyWxm5DJyRSW1j239m5b5kqUHXjHPITg8lkNQFpe3xQdDKM
qQfOLsFz2/q0BcURBUgYr8HZDVmou/aIBZ643QxnOx4aC5lKcCXhJp4198j+
l09DLuPcXRyOL2RH68RzXZ3tzLbsaH8p4wVjF6uvYUveIXbzDJUe5oZGqXaT
8sLJuwam12bfPQVTWiJju7tnMqhO6yFeRg1qmv6aSNju8r4UtFtbmDayYucp
6rLkHNjd04WA5Kl43HRfAvLxrac4TIC0mK1iee5Qpj1bHpbhxmktMlS+0G0c
h/Ox23C/iCoZjZIZT/TF2oIa5KzPJG/WoORYIVotr/5TH5h8AFwl5fXwJ4PU
Ha67pgwWBgB4GPxrHLkWzxzdjU+r4Ld5Gtbu8sLJ6jY0t1uxIXstVmctR2XZ
VTJbLcDZXYFoszZKdQU0TThl5m6W9krTWekf1ZRn+Z9Ai11aNezC3Qyoczex
I54EX1/xnOFUX/5c9n+I5xqyfKEN9EV6sC9pXgr5/hLpBC/taj886iDM9sKC
yoIsnItWIj5wDDIPLcPN7Bg8f1RBMZbxfLmO5nbc0pUgaUoMTq1Iw8M8M1UU
/sunAfnMasc0v+ReQKbFzcOz+jI3IAdhCTEJrsSukWLgNAp3aNMYJJfE41qM
GonzJ6L66gVJzaSzX9YvR1kq69NbVfwxZfctmPBLIp5YWiTlucvZiXVE43jS
/FACkGZk0BH7uLRB9o/s3Fd4lL4XDzsg/XW9bsOTe0U4u2cuEnfMwfEtk3A5
aS+qb12Ao/0Vl7JPb9Xj/DYqL6JQGJJPSNksrjX3HqWKQ0SHFdUdiCkortw+
iGXb0oiWO0QO0o+5QT+J4AhARSz2xqXQ3UShfCW+YDBe1VuRtzWe+XSqzpUy
444/o/5ZC8PndqVFcq6fI6Zq5Plt7IjbQNSrR/Ehkk32Hzm/UnzIrN7R+pLN
m5SJssPW4OKhhTA9qB4i8k+nvRMVabeROicBhoVJqMwqR3dH13//OP7he3ks
2JiO6jrmVhM3sxiE88ZtuHc7sxc4JssNHJzt1Qsc7Uzft9KuB+N1SxvLJad+
Hppo6+zslhjlld3BBh8ZhBI4nUQxoz71py8fS+C8qG9h8ySZL2X/JLb24Yld
OJepQ8Kmn1GcGUFEvPBmETROG6u5kchEoumPjUJ+cC5hY4tUYv6RyGw7ch75
xayiQ9yJZhA6yNynCxuHrq4OqVeJphQcW+yOzFBolyRIdryzs4tl1lNEqAvH
0drOO99NJDl1SBLpLTnocsqSoLm4gx1xQ45oVlBPTUZ5bpXILd8z1ZSKaN36
EcjU7sKzinIeGnAHRmyCE+Yz93ByaQr0M+JQpi+Fo+X1x8b3OTJ0stFlmnoh
c6soHoXnQ8Qj4TvwbDBSF7gjM4Qh8/rNG9IcIgEnb8eF7Qk0MMD1/J3hF1nK
qMthMgiviSG4mkyJz1vqJURare1MCb+VVSki8h2TJVQLOK1eDdORFUgeF4qU
oDMo0J3DyTmhSNx7E3f1e4kMsxFCXCEEOYbcTUY8Ka6l7/PqH4z+q9cGuVev
SWolW9KTrevPlvXsKxWaY3n2ahWCI4XU9dXiORoApKH3l9ZHEpZUiI3TLUJ1
1iqZEBH0gHbqUaT6HIBxVRia7j/h8o5mVyuCsqjNJLXSeEvHskToEbfm2m2v
mTVXklouyujPmZOQ4kdxpHjC8QR6n1mI2bxYnPSGQB/si3jqn1k1H7qp0bgZ
XYS2xtYf++jlv6gcbxiCc4W4rq3CIK1Cwxc44GuC9hUH4+Dee9iIZdsye4FL
ayxonNvFqB6otTWwoC0c5dCMG+3B5dvYhdD+oMTDa/ekR56/Vo3pa/TUjy6B
29FpJwz6M6ytrpWMXrc6WFSvQGcSNYhvYX/5HPkJu8hE582GLh3C9O9ZShKM
F4X0TarbM+1gcgxO+6Xh3Ox4VLX0DBQl/cQCQ7mqhO45w1NJEcyWOHLtREJX
UR0IXHt7J8Ysie8FLk0Qqb5/0Q3cL1muwu5L4azuLoxWesmXQTvah3zmk/+v
Fqq/Zp1ixOQsXPHgOSYoElHbYJNcACdvRkN3VcWO+GI8ne1dzMOVr7kh+9/Z
ucHo7LCjOCuS6bG3zsaju/O12JZheBSehZs3LLi48yzTJwqIPtFSJ5TCPdyb
BFP9gEh/esXjF1Aay6WVScSV/+C+Wom4ykpfHkm+Fi9F5OUrpkHJOAPTFJ7E
yIlMw+QJBPsu0zjWeTRby6D2Wid5u1zFjRLrPm1sxaTlx6lHSAK6zfEKfrpx
eNHWKAHd9bobuhWnqO9W9g/iE2hQgZqp1Pq6euIg1VskJZfPOPqfwxE/Rcc8
Yl1tnbx35pATMAsxGdkA+U4fVHf5bd91l732VOMk6Q03XYNnILypQVV2/1kv
vIvyj+JmQbRbKz0wN3Utal7U4dKtfET0jTcfSHTQzFl3Aqfz70vMnl4cxRLS
AdfyexQ/GoqgIQki+v9XEXI6C1Tfugj99unI1WyE7XmtjK8YZH/WiuIowdjN
3WhE3elziBufy2I4vJc9j69DS85R3/d7+fyjKkH5tniutdDcca+Dkq8/Q1eG
r3O4ikM5CjRwQH219GileI6mZVJ1q6210aV9O+wYE78QdqsN6/wPIYpg7Y44
L23iXXY63zB/eaS+WHpX62sbVhEOt7U3S4j3kOto7jhNVP31jYi4B4vynDy4
lH2eVZdxa5gSouFGHdMfKODFkQXUGuZJSU25tEiXyJPrT4g2+xT3UoTjR80D
ppB9av1p3+CzBXeI8vfOQBiI55NPl7EQgzsZ7pefJro3zxAQAKD5SyuSN7N0
hvnbIxA3eRM0I/wk77HvXqTsvdxrht577DK2hOYxHy6nREpRGPmo2RFfXpx6
Ggxb82DYkkdz9QSHzFdoaazDOe1mwvvT2BigJKB/XWRI3TWUMXsoY3EyzNl3
6fDh5mNfYZ9RH0KCTyk7HfKW3PGErqSCbnU2UKVqX2QoKK3FpkO5vciQkbAY
DbU33Lj7czgdXdiqDsK6TX54Skz2kUGxiDmwCpp9CulZx0/dZiFQav9y3Ann
MxlPC1847hRQmkxPC156unv+Azv9pWSOUjFfnn+CiX36Z6t9wexxOo/SoAc1
tab0D+wnlIm66s2s4tpZrgWKfYINfGW6AWU40SAwNyCVHa0QzzVa7uJEzGxm
ZPAwZ3NVA+GgffCJWIHrNaW496SRxZ3D5o/ClUIDV3qoQUjd7822DkkRorKb
ynAXDw9iSVzHV5+mxQuiD/tLZrLeOusyYamiQnn98ZVqFiVJmhyNW/HF6HjR
Lpv2fiA/oVSzwn0NL3GjYqezT/uE40dNVJoL6ex5I+L3DUsBLi9N5dcyxrmj
z2cOyQcXSvFT3HxWQJRWWI5D8ek4OtOL2PkOznuV1U1Mlal58kLCkOgajB+J
7iFhSHOldb9k0WQ52d+JGFKV2UxUZ6pCX9TthP3FM7xu6WBu8eSpsTCuTEfN
xSrqI5XNeD+GH10QSaVKHYJlLsFgqHGNKvc38b2rZ/qnoP75K3b0iwigo6OF
OYY7HcKcSgMJ2WsjSevDWPF+ZVM1FhlYcJQlQUTt2wKVcqq7z49meV4veyLR
iWrGVEMWYIIow1qQE1QopYVdjr6JGN8MOOydIqDDBKN5LzWa/VgcgoYtL+0+
x0Y1DdK8qLbKZr8PyI+pORzMdkqWthj0VMJsd8X5+kJwg+osikx1vRAsK0lm
mer0r7bgrpBVl5BH3eTsXFrFGYQUsv34MGV/EiKXTERy1iH+mvaOLpZAejLv
noQgsd6Ym6G90y4uXzwELdfzsMdLC+OddhQlleGYTxo6WhxCr7+HozoB2tWz
kX5gIY5vm0c+85F8wA+JQtZCL2v6cVkBC+RkLjuBlJnxKD9xC512h2xu/+B+
SFHgUM6WtgppPUQ6zRuINO5rtRoOatjxIpw4U86OFGJvf/31DfTa6Xj+5C6u
HkxjzvOmyjouPYIuhCLvYQEaW9owMygCETN+QFWTmb+FJpRQl/7RxCLpLdTl
QF0PLq4cwrgydXw6HtSbETLSgLCZKWh70SF09lu039Ui97iBqEvRyAm/jEJi
ssV5HcUZ7X4kh25hI78sNx0lGhoB0SInIAtPih6zuI7P+7B8f53eUKmVTtTR
hf18+HTltol035BmXajEwdirbpAOZuUr6TELkTp3Hy7t0dPgl6RCTWbBxybk
l9dg95YgbFszgopSjqcq5io2Hsxl6hLn0ect9ViTOAGvu9pFHh2MlotGhEY8
wsEx8YxXk3IbxQ2GvkJjGrGtFxvBl7NwtBMbISsCMTMWIW7zXuQqTzI3WFHY
FbxqaFnYP359lcNJi4A6HXyxJkFMsidwWG7de8oUcHq0THwknTFSw3wRt2Qp
qi+aeGjwud0K7+PsIoRlFyFsyQyoYv24buWsu4m9mcweQ0r2HSzabKAFrfxF
mos7ceb2cTdmE0RgvNdxhE7XI3v/FfS0VEm1HJI1T3TCC4tXIPuGYJHW3y8h
XDYZp/Zvgt7XF9EzQ3DnVAW6X3fLFvePUF8eU94068t2eK8QmrZUvKmjuRVZ
61WIPjASryyNgmj6Gheqr2FrHnOkYmVoMqKmyZFzzyg+sQe5B+myQJk4UVLL
JgHyaOk1tPCIskdn92upuI7Wx2atPo69oxJQTcyRt2ok/ii1sxWXNm3B+dKn
RNsLhS5gAnTT9rDIy6NT+5C6/iTlIt+P6z9fW/inxXFM5tIjX/Gm2sK7TGMw
RmzE9UvhPFPjyLU4nCAGRxdRPBQrNmD7yhGwtglrGjifmvhaQj8u0uHB4+Ze
KNMgCw22uM55sEhexKwUaCfHInRhal8FCH9wgyBbsRIx66cgZrEP8nacREu9
kHHcWrofx39J+xdA4KvMgPkRW+hZtogzdGcXCg6lQz8jGM8qqlmaT2vLUw6F
b8ZG3GusYmliBxbOxvqQKRIbGHdrORRec/WoFALekqCof1HNim1p+eYwsYnU
p0AL2o9OTqLFskKp8GAikrqQeyiEGM/LoPX7CUlBC6hhFuxLtYq1YxAfZXaj
20f3e0fYBeY0pUcLxX5zZfvS7mSWDlB17xxyDAGuZB0Hq6fpJryqP38dUVPl
CL8sDAlnnclD7LefKAoAl1OSBnJpQNd1zoMV8/Paro5XDmGtw6/ocMaN+HzE
LJmJhHWz0VB+GzcDjyIu8DIeVTWiqaoaVwIjoQ28Tk22JZ/Q/c8QayhdIF7K
tOSUS4zniczjxk1W8i+orS4UkRHafevpXaw4xerzsW/3QexbPgXX666BrkGU
sU3rIRE+nS/lIqmgj5vus6h/d0+XeM6D1ebSXEAaUzNfefzXnPsc3SwSFD9z
G2LXjEFhSiTVr3kQ48WdcjL55hLD+TLu3bEt+zTyU9JTFqBHPuJNVPJlr41i
6q79+UuORDNh9WTNNKqGiE3/hpVMRRUnsWcGL5iHZUFjCXt0uFfpY86aJIz1
jWP/Fyv1OTvQRBKaUOIC14MVmNGCsoxt59He8povWEzRuJNyCwkTI5GyYTWS
t01H4+N7q/vo2wd0m450X3FtjHniTUzgidUfxO7jqsTVcyrcLj7uRsXBCMjZ
i4Lam2h41oSIyXKsMyyX3ChEv4I+myWWSsOd1nNt0E9jdRc8gk8dWpdjbiJ0
YiLuXaz+K/EFtJ9U90ycqMUZZRz0QTNZ1L3L0SEF8/rrLPuFd7HjdRdbSoIe
zeGc5ibQGu/V8ibTWlNq77xut8n4vtF0OIzVLUTL61acStJj3+JZOG7S8Vuo
w6Ki6nmvXtLCogLzGbdmebBCTu1CA6s3J1rkX/JeEllXnmrC8UnRyNuajaJU
DRKVE/Do9iUpB+ADSfqVeM599QXu5+hrUcX4KXu4YJM08Ipb6biYvdONxkNY
YdrsE4y/ELl2JVZvXozKxnucLV6LK3UQA1wC4IGljFVZ0RQ2Hrui1awFulss
XaXiXJUAwFABgDQBADqHN9wxs/wymlDQZmta10dHPwADqsdRfe59GBhjrkn3
cgxSY+fgeUN5LwxO37+IPZciWBJp5JQRmHx0Nnre9HAM6MoKK3caezEBXT7i
+kMhfZiLKuvjl8ywPbHhLOzN7X8h3kAxoJkS1LFCmeBlTTNqTBcZI5Rd0LM6
AZ4d+JFAUD2f6vvvA8J9AUrO2k/rbsFAOB/SHDUYey9HwHj/Ah4WXUHwnOnY
enaLdL3u5C0cO1Hidv1Q3G24wRbVePOrYO9SPxJdBOPw+AS6cE0vBNJv47g3
QWBLNrXmWWrmpeO7kRo8hxqoYjrtRyNAjUdqRH4KAnmntqKyLKsXAnNOrMGj
l09wcvdWrF6zFsbKLOl6ms7JPQA8z5nW2NHle+hfc10LqxVO9j+D1sY2KSJK
kyepa5gxgPI06z79a3x8l4VQClJDaK5g4KchQFtEfRMfgwDnbLqcAY1sdHd1
SCYnLfSmkQ3qYNXOHAPvPeuJffiU30LsQIz2jaeVSdItdLWBIMNCRv7ilDsI
+TmB5if36n+G0P9zpP/ND4X+Uy9aaU4sGQgTUXe3aNOn9Z96tah361P6X3ot
FoUXQntxQGFtKZv4Gspu4sjCGZgc5SdxwMPaZvhsSOt1/Y6Mxbhamsvq96mv
9dVzuxivfKduh2cnUUDunbzDouvnNhuJItokCZFW61NkHlIgJzKA+rz5whUf
CQr1glB/KRXbU3hjqi4jZfZexI4KRNKcXZ+JMRJ66mZVRy9caOrH8Uhv2Jpr
RYk3GFElydARPYguLua3Yi32nDsk4ZKRd5c5CgCX8nDr0RUEEmFLZQEtyKZu
biHKJdi6N4OiibJ/AlcSLiMvKB7a8SdQ/awL9zLvsKREGjxsftAktelBSQ5z
/t+9kiEar1SkO1CRn4vc3HzyMSLfZJF26PlAxPgqZ9Q7T7307mzUcPMB0nz2
s6ZzXe7Rg0s4fcKPHXFoVhqD2JoIOp+JmLT5AK4+uixBsyPsIsuuAVy638un
r+CnnozQTUfoWkGuPX16UE5U/8yMp1IiWzcxiyriThMeDkNW4ClYHzRKcy71
3J+P2wbDvoV4+eyxQjztClMzp+b78GC/cBTc67I5CjSvp/r8LTemH4TTqatR
Y853OzeE5ZpTe6m2gijzS2dDvjcI9k47B4KmhzaIHmgeRaXaFy3i375sOzbH
+jDvGd8hiVa7pPtdBy+hfF5hYannZwkKj47pkWl0IWGpMrHc/usnw+gkPoG/
xOlgax7bBU8R5yS71QKLmCslDJgvYLfZ+PYT7P9sCxVxpxkhc8VOt6zgQYGP
ZC4ayqQhTXo0WTxnKavGiTl7WVU1h9X2opaNO5pGwZmrsukhFmcE4npsGFRb
NmJGVJCEXyNRBCcuT2Qv63lsQmrKM4lziBxisfs4RSY2Js1CZUOpmLf2DRyl
2UgMEZZQpeONZlJTfNlfczmM4cJvdA4ozopC0tbJaDDf/J0IltNSAqW3a58W
b4USSgV3s/ug7DH7XXBsDunj5wLXz4OFn/1dP5scEP18v33nTXKFGjnhNOIk
h1IVzGKcqgKLsHMM9Ud7+8Of+p8VetiEHZyFe72DkWtU8VeqDLnSloNypRFX
1TwhyQPe/HVyFR5WaKSFk8XMAX99hVgw3ycXcAFs0uvo4GNH/2EAzjjtVvzO
OYMapQ9ybvQacHQxotLCWD42GIVTy7MRSs7pl0yHz3YV9udqpfJOuuilUN7W
gxuBWuzxSkc9Yerbp+8ziUzXoit6kIv9xlUyvgF3z/ObSAuuxJX955G+IIlm
EkgBZQeZ4VK0T1j4m6bn50UraXa04LT6I9szjO+HWcG3QLOWsDQAtpPoe38v
eOd32M0sC0xdYResxv+NiPveW5OZVN7kZ3q9DTqFsKlTPovsegpbA5uFEUw3
enSIGz8JcSGnsAufXNh2h8eINBXPpNQcvdkirUtJNwzn0kDIa3NArxBC6/lW
J/dA98EPX0gHZKbKVUHcKLOv8g7OEjTXh+b80CNv8RxdR1s/bRcLKHKW6O56
zZQ3osRJu1HSdV6yL6ciRTEbw7dGobTeJLEEraqha2L1PC7GwcByPMg8jQPT
M1jmWnOtjZUb0SozYt5J9cjtzc8Qt3ActKsnI23XYiH3cjDSVQvIqUnIPJmF
hE3jaRqhqO169NqGkPSUM5A1XyXsu97Xz1/0+bOJ8Y0GOkrhGiP0JVbuJnnr
KXTjYhTog4XB+jeQ+RsQJXftGQa+zayPHs18e3YWaHWIfNB7f18ayObZnt4q
AwzB3uJ5u8QHUsadyDvqEtsAfMAnSYe1BkaNstemt6aB+YHm2tFAtTs/0CU8
Kk8V9RIRlXdOIS9riwiowA80jHEp9ghOhu7Hjzv3Mc+Mh3gFXTS1stqCq75x
SI03I3SCDmFeiXjULhhzdLmkQ9lr+X70jXefMQ3+/LZlSBx5FDkZ9/CsvhkN
168j2eso4v2nInn/UrxqqpdJO5q5U9MOj4FO9yZqfk0NS3xRldi4h/ituygh
RKH97+ETrEeNrUXMlfFhrOOsEbNKvXV4JhFNGPxskMuFrW/NbkS31xRArVLD
mGuAv9yV1WDvdb8b0U022QBUF5wOwxif1ZlyEezjKVFdbSiAxWaB2ltIAeyL
BfijaYIrzdmjRxPFc80PGtiq7j3dTskrQe35hrpS6a0Utmf2JkxOUiBtxTzs
00ZiVoRKEgnUeUaDItaSK9g7OgUxRBRQLwZdzSpC28BUOurQq268K+oOX+K+
sYLpC/UltUJ2v81VvXZ6byp066fi3P65qLI5xWn80/mAAO4t5yPPldbuJNJA
BaW+gu5lKISO/vFd9hC3fsulak2NDj6qEimEra+h21oKvyvJBa5d3ZUwERbg
b9eZzDCKc4C+xsH3J0cJ4Zs6kQV0ZodrL0vPYNTZLdIOr0a2iXav5vIoUR/c
ImVT2VybvDH9U6VHrk4BuapCSkaymApQJy5R2pd+wTmH5p3fExe94JxDa61p
5Z678Hj+tIK5xqipw4UHjbLvTN2J5MVTMeNIBPafSZaEx43yBgQqTuDAcC2O
Hyll/j9BU3+BJK8UZJRmITQnQFDmv2ZLql09eJFYU4k0wssudC8NuXf1JCvQ
pXmO4vk+maekb+aRTg9zO+0DGjGqIOpAcAlR6G3Clp0FKm+ZazOMXGmRf6Fk
7B/enVnoHn8Kb6KlKuAj94SCGQMOFOj8IZf7kHNEE9XTzQKIthnsQxjWGwpl
MBRMjSTvNuRL04e3v07YYdlWARVRiBUKuiOiHP4aus8hvV/B7vdh7xLUi2Cj
kGjcX7s5AfvgJ5mQZ2CpyIfK31sqdZD5SNvZskEgDy4Rs9b7ZiFaF8It2Ani
OVqXfXxSEKur4sInP3sXWzsRbvPPYaKeJqq3sNXIf9gWjttPzDKewvSqsQ0H
56TggHc8Ir1iEeHnWpntCF2+escSPLaaJWdKx4t2ZC1PZR5EYhbzclXORjQp
MGXHTDjaerGXOxe5qY4eA50e9s4euJTiNqKvKuTCHtklah83argSrH/f92P/
XuxyiZqbOTJ+mwRf3wQ0qSXjR7iGph56ktnDaCL6pJLIBCmER8uC+C6NTCSw
6zkV3RcL4VSkKyDRWKA7H712JYWJMRYPZn4mr5qHKxdO44ego9zCpNY7XSKO
uvs2+6bguqlOcrPTRUjDzgneK57bTJO6qMvLlHCD3stzHh/p9+LsyQScCJ7N
Eul6xNyAh3pGQL77J91N09/dFPRRg4jkzz7k56+Fn+XuJisxFMkQZHqYuMGp
00lm6QIdVGTIOZ2uXTv6efTfid1667YBBDx1zBHZLup/5MnigCTGaUGN4BPN
JYZw/nu0AZr9ScsC6dF48VzLkyYW0u1+3SlxFA3nXTl3wG1AfoWObgcmhc9m
67nsP52CmUeF5U7omv90T4B4RSaaiAYwmmgFROOQQmfOThbIr39RLTnYaIYz
VQSeFD2WyJ5/ZBai18qRvNMVvU/cthcNQsGtLLh/cFxb2dtRka+nW0uLCA0S
N05mAnlAZGgJKS0ldUeGBsFuH+cbPwjnWIqZZhrbQuhLkUOoA2/HnkW4GnEQ
s8NDsDszDaUn7zHupk5tus4V3WuAPb+7Eru0bguGp6RIGf9fi52i9fE0MTl1
bgJa6m0coeuZ4TDsX0TFlEzVPxr8cmtNCTRKHz7yRSkg1fYMOPfTRaf4aiU/
i+daLS9YCWhXu0Pik7rqa8hKFtyHPGNJd8sAzYrpqLt1HeM2HULEkjTm4X5R
3yK5qtNzKxASR/SI7jvYovWSwEhMkMD4Srz0ta2DVZlTb3dXRxeXvlSCFKYd
Zg7vzg77wf7x4IkFdPzkvrWnlTse3P/yvhrJr/p4FXfrUE/lM/G6ceK5q6pU
lMYKmfActxxDAKru5brhNgQbDdsRM+snZGhzsINYlUUC53BHZZD6AvIKHzLI
dvUNGRe6TfcFaUlzsQlOEmRv3uCK/gBb26Xrdfuh/iHjBgCdu8wFerYVsQiV
FD3/uFLIIVIppKuWRk4UbGdfmcccTZqMSddZoEdjxXM0u5huk9Zp75DQbG2x
ICF8PHqcXdJiWZQ/Vm+YjuhZy7Bnthazd2ikxAIaCGfLz/QPJRfFVWcrmaSq
u/ZIup0Gn+iiHTQS3d35+h/ES7tfPUdT9WO0vHIOlGrkws8GtVww4L4U3/lR
BZBDWAEk/8sX3ZXk0oEgpSt80JU+3CGlS5ve0GT3YtDiy5FsIWUXFkOYGMvR
XUXY+OnIO5yEWZE7EZSayT3KFFGKLPsTkJX1BS3PaqJ6/7Ujl3Fito6WMEro
kjmchiZoFMvZ1clr9RqygmhRq/TJyakiKq7Q2PaGFGnx388kuep643/snxp8
TQI4rCghlrtarWYffW4Jrc4Qxvqn1Et+7r5XG7ESdcK1cjVVAvvMFuckosvX
UIcbPRojnqMJR5TrX7e0SSRykolVyLeziCT6nC08QGVt6EItjk2Tw95mw4+7
d+DCnSrJ80+FSJCwqRHpNpO/vegk2lVS8hWtTjCuSkfuxlO0VMmVndONXO0m
VtHU093FR0FPrZHTSDZI/DY1SLtjSrRwX7D5sz64ZACaSULZpOdEERVcQaAb
Be+5xLcDFl8O7qv4UooOMWEl40V/zoHI5r4gDCPbZ3TDRs7seN0GWnVUdfcs
XZxeoOEwNqSohkD96lRjOBQegMQtCpYr92NQFF1IUuz1V2y+pPMm++uuQkyK
L7ak+2FV/HisPz6drdK8i57LYTWEnHzWB40s+FUae92VnO3BVvmjQ4wONTLk
uBXnqEh4h3xXKlzraP8JyMcVQ1jzJfINlsingFimKfL5R9VwcvqYxKHpo6kQ
zrHnc68oFVS0BIoejRbP0VU/6AAjA00KQ/dYryLlkBfiUjNgSFKgrqZIFF7D
WMIGVXip4ksXt6B/e5ePR1FOKvbmHcW43dESny7cZJASZ3kgkW580fiqwa2j
g/Aw7z6bax5frZbivbTkis4zdL4h8w5fysdxvy8ytX0YmT5MMgr/fC7Br1Cq
YTDmIj/fCJ1K2UuNUrmVGX0ufX9cCajU4zqj6BBj9nJfJSB8yNGEEqql0nUi
OCFLjmWz5VtcjxyC9kcZiDvktp9NyCg0O98IP3/Jck+KksvYIKRGKa/LtNqe
I3LKcKJetmNq1Dqs12VKzNvW0cUMHVpVxmna8PIRS26D+yRHnx12hRXM2Gpf
8E7SFCaqhl3R76dq2T9KvNGMwtVv7fYT6DIQ/omTtU77LlnjtJLo/oDRR+Nf
/vnuTEl/sUKv8OTkGiZR8uMqSYdIj7NJGoyhxtEXJXlQnC4ZSZeOpEe8tpVo
eGxIEo1PGthNZeGcihQa8TsIda+cvXpCdyKJW3oSyWuzaTSb+43OnNQi1G8q
S8f/6YAS6dcqJECKy55g7Z5st8cMQu6dFKmwnctTR8trnPYzsLKdrrZOiaJE
wFNbpDAthDLQP4lvBNrw6HwKLmrCUXz+DnPbeErvcKC9vQWt7dQwot9ElXW8
O1X2S0UPmNTebMrz8faGOr9O2vOQiFZ6FxmX0iz4EWWrXIEk6jvXePosxeLU
o9FiuiiqO/WoxUMtHw4D0w1e5krUE7bQ+Rza6Ax0iw9kGqGYA3j79H0Zr4DW
bFyIuNhdOGs+g3F7I3C/oUkiW3TaTWknTt79Q2f8cbvWPSPdg2WO6afH4Ya2
iM66nKFoPVHGgcU0/UMW8T68B7vv90roKGwTzb0PVlaK6UOLrCTQP6LElT+G
qooKtcntnIfLp+gZDAvg0UdDOS2ooy5BXNqIF+oTi51tmUwseIm2jgYjEnuN
JEILXYpUatn06CUL7+rX57CMRF7hRFcmjJr2I0oeFGPHuZ2Qb4umQpA3iebX
Uge/e486nQ6siBsNR3eHNJCrLzxgyw48uvxQahJdEDF973y6jp8s8v28z6SV
UsBXaTBLTiBHBVMr1CVWybT+iCpZaflLNg15Ql9iJucsFroamtVaAzWP8dc4
BiIDXaaPLmztTga6hhYtoYM0P3yBnlelRGy4pqbEUxfZcBCSok08HZarJDXX
r2C37yhWnDw+ciGWRRqkkUAT98QyJWkklD+5DtXp1W7wCVMSXVOSTkkvHzVz
9DteNSN191xa4C2L6h/9/g2ma3hsdQgG04eV00qKIKGY4i1F8N3FIfrGma7K
rhAXSOLrgXS/7mQOzZYnTeJAHMq2tItafBBR8SzKgMaaF4heZGAJ163Wdp6R
mblvI5R7F+Bh8wNMUisRdbZYamZlTRMr2IMkab6A/toR5Nw6jqaqJ2ioakS7
6P2gS9Bnrz2JM+syaY0sx7jN1oiUnTNp7rbsWP8Yf6iBwz1uA5XXShsJkvNi
bNFN21ai7gNAdl8oiYNMnf80CCDgIPBE16tq7Kebouwqw9W4UpbRX362iivy
1LLXzhyFo7nhOFGWjBmhUbh67zHHlyaYcLuXL3cUvHMPtF5Rvepoc5LvM0le
ElXIsv6kNVFeWNjSGnevGGSa/sH9UPPjC6khA9fbcoBL1JKod3O3Mh9XvwBz
fzjdz4Lua0GP+Cpkzs5uHPfeThf+lJxa13bFI2xfEKuSjVh1hpYKSODTpOOw
ZZNY+SVdWPSnHTF0GXzeXTpH08wu96bU5adDOzYIrW7rP9bkmxAz/CiytOWS
z/tVUz2Stk3B/WtGmfZ9yH68xSB5xPrcqJJjRJcZpPufuGN013AVeVvi3egl
bMei8jqGk1E6htPBwHIJv4LIQ/DfOhX1rywYe2wKpquSRfp9w5IhG19IJhRo
onHK5AhEn9vDjmjmNV2diLLei4obSJl9gWpzfEKjSx3Tyu6qkrOy6Pdz3weo
331FKzgYNO8vW1xr6AfxHN0hnmZ1ND9okCa+B+GJOBy0EpFzkvDoRi3fnYWP
SOoR1vlMwNxji1HacAPzYrZiV2o+byTNueVLs0or9BAj45jvARRUn8eLGivL
9rsQlMMkHoWsMPACNUP4qHjxtJoti1p966K4WKMHC9NYxMUF7U78c9+n++r+
x2u/A4FI906KElcK4iDSzCiaIeXiKDIIWh4i1CsbEZsX4v8t7l3Aqrq2NFHu
8ZmcnNPnnHp0nXOqum53Vde9Xd3t7fvd27fqq76ehJiYh0aMT0wwDzVoIkai
0YjxEbePSDRRfCAgsHmjII+t4BYFeSkgiAKKPNwgDwEFBXm5VUz/d46x1pxr
bdyCpk7VXd/H1r323mutOeaYY4455j/+EfYxbxGZy7tIfFZHdSUil85lloFD
xQfwSdhhHCu6IoVJ++CE6DaEOQ6Pf7yL3TO34GxsLntDdaeumThjbiFzkcZ+
Ja/R2VzDuT+NFXk6g6x7nKuDFxFkt3S/x9NX4WQ1VIDEt05CgB6zb8sJgdck
NUBDSjqVwP76X/ZWwemxEtRm2pgxKgpLkPsfwS8fSR0IvE4gdnr3B/0c7cTF
z+FUwGHFXg9jh2cIgrxjCXZgLlkj1eH84X3YF+jHRB5UPGf+7ljU3uyUXUk5
D5T7YKjDWFy6ch5bPtyF8Hdjxaq3T+pzU2gkEhKalV7QK3EyE3yy+ep5nVD8
z56AuNJRLmclnSxHOzoZguqbTJN/E/wn+cMIVTsVjJWiZ9om4V/+S1ybz7Tl
6KXAPT3hOWmSDPJJEsp/nvv/H0fobaq8RwQq5t6uzSxBhr/m/MpdvuOHd+OH
mYcZay9JVeIXzcayw5/hQks53omYjtc2hRtroF9ymg+l+8iDaAQ3r16GQ1Hb
UfrlU/OzZdcSlTllq7TWlnn8g65zT0CLFMjEE2IWkdgTmYbgiPdlPLvFYoEl
QFImaZvgf/PHv6Q0Z7QjIgFGQw4bQuxNHqP2pGhwgRXx2uJY6TeZlL5urYLV
SN1I7E6eCw9zERrJf0uzWuL8bWi/7FAx3x+8t6MwTgOuycmx83otEpZ6c+YJ
Fa7xS7TAL9SmPdYv2OuldDUq2ER7ILQBnfxRHDYmfIj6Dk4DHZ5irprUWlPK
w1P0pV4oYaIblGGIkqJ4byysCO8u1vlD3cqR97QU/O0f5SqGqzEEm7847c9I
IklKPJLDouMXfXx8xDl6FYs0H3+xPubcD7eWVRpuM4PU/6ufo7QgSg8yj7Ub
lbXY8XoQF42UY+1CTCjSD4iOsW1GYO52fJUYh0P2krG6OCiFkZIrqTAC5Yhe
CD2He313sNz6JqHSpQdLJFE0pm41XtHZtN1JMsgsSbnkzrH4iwVXib5CnUT+
vMfTO+OZL6GWId0FPPn5WKs8nqEbjE1HA+LCWRD6192VzZDdQMWVqcgyvZPE
2RTrpjy11tJaNVaiV8Ug5uvdpq4Zz1UCw4/vR8iFeC7O4xeWioLqG9LlD4kp
QtgyjRdKZgNRjvOBrK/VKkI4Ley8CCfG45/cCJCNkHDdJhnvZdzW2VSAAocx
x6DNrnsKE1mFzZiDYaDZf/fHutMvh93Jic5u+U7GuTmuMfwJRkj5MXrV64le
leFC1at8BdmXVJ2cFszmvqRyEWm+e0z9NoaRkt++dghVF47r5yagu/kGF1T6
ImMr0q6ewHvx87ioV0+/5Bkey5247/UDOPZVuoGYHIMw4UvlXbPpSqGdo2oH
5OILV19/lInDQYx8yAWy0HQ1WfdpkR/y1M3U48m+MpHGKTumINCIpOpzjMdf
/dHvJpGh5FwEeXkiyF4Cu1X6llr3iidxh6aVo2ekkINY4XS2tXE0cYyKKXai
JidILliGm9HWqN0e7iqkyehE6umr2BVe4KIHyR9+x2U6zXpAJeuCfNdQkTc1
psuPROFc2F6uBBlXHotvMndj/q5EOZuT70vmlAgYPpgXSkRVKqeLzAbxNBHr
IdWyTVoxDQmBfhK3FxMwDaGfv46O9hv6U/3yaVBIPhxiQeDJCwoLAi2+8PT0
YsS0EIjKvCTTOonRlh5SJ9xhYv/yX+p2EzirzMwCHGR36KrmHtH7DBpRY/WF
paDb9NEYfUZnfu0nZtXR1IH4JlZs1ajK/kk/13TuKo59vMtFHQZ7nNj1ZgRi
gxbqj/kSjq38GGVFWUwGHXByDb4/mQ7LUY2f4G7jHfZ9yAe6JKbcxetTZCc0
ddUykQMfvUXITCpTVqT6XDriNs5E9g97aB07RdcezbnrFAZUGtoh8jNdfD+n
64beMKTsf3z+K8miOn19Rrou/8D1ys9hrb282Any8iKHyMtLJWbF1/Q9b78R
LYuOnVL9lvrJD2jMq3Tpt7zwMsSujSLKHf3cL9B7q42L36ReycK2s/sxPXIq
tiadQUrRVWaQocACLUHoINodojcco1/1xKUYZjBWnRdfxP8lJHxZZgRzTPTe
uYLCg4wLin0W4RgOihFW9dTzWZ5EnY4mGbI0tKsxeP+hqoPSUlKDpIU7OeNE
wkSpIDnFm9MjN8BRky33ISrTEhmWa8nZh+DicHyW6ov3diXi8MpEplrta+9V
gQKq/inrpfxMF9BOmx+qWkqUgI5HnuEiXcTNT5TxFNEnir7nEZCXGwFxeOK5
BCSjppSLR+BieveP+rn0T4OIocukOmOpSAZSNp3WaIwGe17ShwMVN2u9dAHz
Evzwff5u7Ij7Fp5fhaA8ttRAn77EEequ7gHZKC5pQnt6hO6+19mK/Ch/hPm/
zrTAg713jCCWEo3HM8hG42Hspj8KqXbTgqq7T5zjKg+BFNZ5cmRt93BXDdMd
e9s/6OfaLmn580SfI8VDaUZUA7D6/AXKhZO+0uDdLlgXvIWu3i7MCFmC9/fN
xbqV32NZUIp66ua2Hsz9PN6kNxNQfqMA36Ysw5nIzbwQLEvZhLToHP07j7nW
wWPOeupA3p7QZ9SdzpJ4tfkjI6zFCRHD0sXHqku02yKoJKbG1zEWcT5bEf7a
l7IqpjQqtH1OJVfMIiIy37qTpS4adDmjhqm1KTngfM4+KaKrmalcYSoz/RT2
vBOIt0KmIMxejNBTF/QH/zkycmtgOZCj1IfCV9tC5mD7zjc4++bRg/tcVjjT
4i1+ozkRCRZvJIRps/ozyEZboHoiICBAnKPXMXog0vOp4H9VVeDRECLfWAdn
T7+atbPO1at4rSxNdevKDWYGo1xqyV5KBip4wRE0XWrj6iGEEpOiOR6wApnr
DiLknX34Jm4rT6urIjJx7lqT2i35NjSPiZhar11gDmNKRPKPnIaWznodQj4B
jTmpmByQgI3hNqw5lMr/LgoIxaKMVr0KHrVkADnbC3FHvHOXk/VMdnpYdgBf
Qf6CKobV2c0qMQbXHLfJF3AR0skvQ3HNVmT63jjU5DcyXO7x0ENE7H2dy0/J
eGpraT1CZ7yKbEsGPjuyAevtAUiuPII3volEz4BTel8M6PbfjoRtHzFKoL40
i+lCV8fN0lMUhIf2sAl+u/Ng7OI8xrGgJOSL/pdyul9dyPtCx4p6n01O7sz1
yFkU8rc0gE5vsLpIjEhEaT6jd/9dP9dZ24K4WVo+rswBIWmR1IhrKy1umTYd
vsC4AEJyRs5Yi7TVX+Dh40ccv1oQPweFdVVYsDtRt0Ev8H5r3QU7Era8h28/
e1cswAsUto2SrKz5gXqqyzhUZyRhd6WGH3M25ME7oV6XmJYFkOmditquVsR6
Z7GGSbjvSAHavnJtg9UrEDnl5UKUVVUk0JJkcfrpY1IKT4xFHpOGUMYwAy0x
0dI7WUHvVEC4SklVgaTyNgS/d0QvbFdaECbdSLesSr9CT3M3UhYncInNjA2r
cD0/G1Udtfgg6XPMi52J4xeuYVvSWQbNXi1I5W3mE/tWwn48g6Iq0ozsEcO7
rCGX370thfewFX47soVKPkbC7gSTKo7D/Yo8HNjPuCm0JCThSHbPswhW4ii8
LHYyjlJgDnvyiLwhcsIg56D1Qq2LwPwsNpRf1SJ5cqBQxUnagKZETa0D/h2j
gSoy+bfM+0lVCLXDPSuTo1Pj7yIftDq9Snhpg4icP5X/ja+wwf/4Wo7qbTty
BvujojiOQIDy2028fGX2m+g0ladIFUE/E+7t4IM+lYlYl2WDX3gS/JIb9Eef
wI+TuSgV1xWY7rbS3L8bXcDlQWbUVt/fu/mFFObl2Gyc25PiIkza2pHUelKY
VCWuMvGs6XsvoKOui10O4rkUBpENIxlIM5mTplq/RE9FEcImH8TRTxJVFjRp
qd2ylv8fkLULy5KXIPRoAKav2434kO1E7CSZz5dtSqOKjvLxidEH29M/lWnd
eNwKbzGfFA1CybCfmeOzUFvRhNqyBlwX/2Z6hyLS3vMsMmyyS8gVbScMjSTD
7hsdzFBilqGZnE/SI/U03WJcz5Dzoa6QLwiP9gwX9aaDktEyjvprVzcooFSs
pzH/OhOun1sTgZS0dhnrORO4ETWnMzDQ04m1W6fjzeDJSIvZjtc2cv6bHNwP
hYNIdJZUhETq45HiAzhebuV3UpY9XcpLVk/eX9eAyvwalGdfFb+l1zH8vrZO
q4HtbofDBQs0Ec6+TjQ2cjU+/SBWGGHErfEoqOl2dwUZoCMWfL18rHKLz4lF
/Bqd+k8+ZY7FSHeUOtp9s5cxaFQ+iw7h90muV0kFpUvjl+i/3Sdc8L1cwtJM
BUWQwYh5U3HWuhWRa96EX+A0LD66EMW1zVh5+IS0X5W1HarWnRTwxqQP0HBb
G0ppoykdtVfncmLF8wWt5UoCPSV2ytZkgGvdBcqlwKjIJYH1zAKjuqhU+pPe
yUq3vTe7GFdJRKmaQv4WmbsKeJUuD+LVuN2uWTNiSTqy6Tut4kLgIkT4z0Lk
qjkUOeOKCxG7ruDOTQds2z/DYe9XeAWeUXkSHyf5IqT4IMJPlyEsq1S5jgRg
2BdbpO5FNXGojN+P//NHj/TRpdVpQkXSCjSn3EYTtpSW+wC0lNHNi3Uq2Cxl
ZKYOlDLK23kEZRF2k1L9jmhusestK3FZ8+Vl4rgsJ0gYk1PvLUJyzj1ikmKC
/4fMYdKNtNlLELllJfOKpaxdjMp07hPsKgjD+wkLGMayMvwEimqbZTvX7rIj
90KDEhMx8IZkb7aNJqEXGaXjE2JHcogFgck5sOlBaP/AII0rjDea3SJ1pJwo
ikqFwgfv9injtmDVEdy4qUX9ZPlpI6/xvq5L45nymgK38qDChKdSAzSL9Gv0
ntuOiDk7ELvkKM7uPoOK5BSEi/EXvmw60uJj8Oj+IK9daQ1Lx8Ikf7wZPgXO
h05M3RyJXqG20rpxdc5PrMQYpAZf8JlNKKzN5HejqpMmrIACqTOdTMAVorvJ
3XZ/6JAOd8KSED4CFNacKHZRKioiRcWkzMIq3J3MFdgNpRL+Yv9DTri+d6tf
tYCYqa9c1CCb0tej8hyns6sRMWU/MixHEfruKpRkZaCvMgR5l7s4GEJBEToG
xKz82uHZWH1iJRztd/De90fk2CPCR90e8EE8tlT/p2ewy+NZNCtIYuRoO133
5/wtYt3qr29l+BPSeyRh1WddZOfXLKwDccWI19kCVXZk1z3WLPPilkrBpG89
axKMmCbC5uFuV+MTwkrcnIriQ/lcZMdRrq3h6TwJiwB1FanMoIqSlsuYE7sA
Ry7HI72kGjuSc+UIPJ4j/GcNDc2H49ZVbEr+8H39zjLsMwQDS+CGVdGUWEJR
3iEM9XWjs7NP4qtHCpwYpk5tsLmDID5rfVz6HmPV2pg4w11eoOwmSmOJnLqO
3Wh5G5IHrfvN3XR+XxqK9mvjTHGxPhjCHq8YIlYy8gPudXC9TF103E23C/fh
8PuBKE4NgZ3yMXUejN6y/cguv42YhTPQ26G5f+FlRzEz6h3Ud9Vhe1IubBeu
yW6i+nY28WjySC+LQFJJsIa2nIihNruqDOcTaBPWUIYQTJncE3nnxVffJvGy
xCNefs3TApskUpzA+eCdwndShZQoSOzoo407lUJrECpug9WVj1ElQQempvE1
ePT4TGJSRjGtyPldMnKaNb27s03r5T5Z+eoFoYLdHGqkY0huD7iSgBpd4Oaa
I0Y122DVcJ3G7q5J+WT+3/Nl1I/RMuqJD8jHU03aDLN7hsLCx/0OqD1CGWo3
swf+V/2clhcppq87vcp4UI7c0a/sLs2vqTzBLD6GVo5F/vZtiFj5FsI+fxlx
3yz8mST1WOONM1nFtN+kRvty29eYHvkGT0MLdh+Bo+OuclPIyur0unxsS1uK
azcveuofy0CWtapGIV0sOW2aUP+9wc9IUESHVdPKEI2IiZPaPEPECHaoZIWQ
8k4h1HJhlGNx6Cl8jgYfJF20RsMVeIUIqyA0P0CzkA5OOtbCHBP0YTo6+WmO
GmCeAck45o6C9E/xbVz0SOMQnQUapm6SRXuU7hqbPiAnwZ/mF/F/T/94ZiNq
sgWY1Un/qar5Sz/x9PTFoa3vYDhxquk20ot46vpF24rj7OqmJnF1MfpojSis
ZxUjNz1pt/MnsSBQGeh0PUebJBWk02SVqB71DCoZcSjQspxKPpiHwp2eQUxf
Gu0yFEqCjz+x1KdcmgPzEtBa1aFcKRoGNByM4UFkmP2IfOsgknd8jNriTAmu
I4xo+RErPw85EK8dnonNWV+TZ8YeGtGvyPgn5Qe8tcSqIngDD/o4FjL0+JFe
gfgFc1BXk6CBTxBaUAJ7To54mBzx+jfi/8xwoH4TUiWMXY0rwaVVJ7jskzVB
JwWijSZe3UKOSnQZRD1Wpf1WDBAaxG3lyWp6kLBcrSv+11G5Xg2y1b6nD0Lg
aTaBr6fUVsjGqB7uBTGutd76U23sesULH6PK5bLSaaOVkUwpI1G545JtNG4z
wugYr3euW/oJMSM1tUkqrZ9Ys9sarbalg+QXiIHWx+iAp9TsVskfLZ2InblJ
PgSfI1ikJJWUsSA4ryNpGHF+6MIUhYaQv63OdiDqM+kia6/kz5BfYwwZWoTn
wbZlKzL2+6sgCKGWCL1ER33XDUyLnMFJoedrmuEfniFnjLwLjVx4Th5UZWGv
fa2WujRu2ChhfLK6a3ngcNK0/8BGsKDPNFJqhp6YSp4YKWSvAgK0/4vz7aOy
g7pqcZ+zyiiE7BUAe1WnrILllgb3F4oG10xEO9I4pOztMboJNdsJOtj5JjXx
kuom86R/IXyiIeMRjGvp43KI0vwMG6Jx6yqCbA9/7T7a9d2q3bBp44/C8eG+
wDq5s3JsSF4J0a+8bvUw5Ovh7imly0Y1wIhN1XiUMVjydQpXiHUdHLVIGD44
TNXV5eCglESqcWceCLQmo7WZcW6sWNIPIHJGIKxr3ybiOzmfdNbXMFJTHilX
7Hjz8BTOdw/NuoDwM2XKraLAEQWQ5BGZ9y2yrxwbPkisVU2wB3gRxN7EsyaU
w8l/tBYSr/+Bu1XulXkG5qBGAvsnWVBeo/s1nJmhl0L2tJIicCVaT2HNnsaP
6sKvWmU3ruPUdpe0zm6CxYdnfsW34o4f9ufuB8fwoYdh1AYeKoVBubbmgvAh
5X3jZCeaxkUfnj63GvzDY3T+YTNG6V+bNUVV/lZkNx46tVQ34v09zVxpJX2m
n/Dt5TK3+KBNxfnkSKAdf3tB3RMj4YlpwjQS5G8dJS0I/SDJJPUxHMqhkI55
dBTtz0fsmve5tgeL72e4EB0q1xVrMrdgToxWdPDzwydQUteiBgClDesJhXzo
lCzaAJhgGgBiag7x5+wUn0DecdMbLZS+LQf+Xl4ac6u/L3fMJE9/2ArsupUn
FlfNGg11ikWFj/gu/fmHgPFQT2Vz1dhgffwD4MvUk5PEdTT+acpF9fQSv/Hx
hKcvZ96MqPT/RqmCWemfGE6A2yGvNnOdRj63UKdx+qWHK7zykHgiCNH973J3
jMpuObBclP1fj3tGKhihv/XZ2UPl8D5jwfv2yw6kLN7tosRWE3Pq8w4AKgh0
Jave9HwTKfjLQWB5UFpKuPcXSP1uKYGZJGf4kWULOLlFHu9Y52JHzjbOZJm6
OQJ99x94yJ3BBw+HeFuL/qVDJ7GRMTUTw7kOV3jCAdGu9BttMPj4CsUUA8DR
M4ISY6TBZSCz+1S2WIC9TQa9aYunoKDJ1QURd/b1FMNKrFRtVVUI8Rd3JnJl
GnpPkjCPrnn/ovQ4ClliNRA46nueAWoPfyS/g9adxMU50NmjFCa7yIENe08/
l7LJ61GF0f1z4wleou5LTKeRQW/Q7oxS/IJ9JxC+cip6bjUrhvq7zY2cESeP
rsFuvBY2lTnM6tu64PPDUWVzaQ+a9qLloRPsvKoLhlRIes/Wqj6zwj3BtDwG
bSXx8PcPQnmnUcDerK/auZfQJ1d5nnpwgA9KSxV9aSkhKmuzERuh6pErQOCP
TbsjL1Mj6RxMPq85XuhOMaQS5FhiVXUHxSt2o4s5yFwUo9+9QyqZpuRvkwKy
mJjOuO8E3s7Uy/9pkux1ImzxXJSkhutD6wWOalB0Qx5n6gvwetjLXPo0rbga
3x7LU0oRnVbOQA956PQ96/WPn4Lkl1IosKisUYNDzFWPtPnx53By/I0mPB8E
BlqYgN1HTKM+QSViAaHvEGhKMFItMO2ffwUyIOqENlgmGbaFlC45J1ktDQPs
TcqeuFMHR85llc4uu1Ry+xI46u/kJ84byFq0HQl+u2GdFoDoWRsJM4okOrc9
14VtnKjvqCTrowdDaqLWIaGqC+1iqRu1ai5Xo5KJAr03qtFwoQgNVXVI+vxj
tF+tUPHfjVnbsSB+Pv9269GzOF5ao9SDKhTqG4BmKqGtSidp80jLFP1T/XJO
3hgyNpDEmlWvS/P/G6PQi6YEWy0Um6ynoxTokWUyT93uF8WyO4nIKWLqV4yA
kedm+cWhQ9+ekuAx8Tmsb7pG7Y/vyEVhdLmp3eMZLUOoGTp62toR+tlraK64
bDS8BXlrppno6F4Qry+jok7VQ8TsGG98l8v0y/DelYjGW3eVb8EVchdb0dPL
1CaSjShztJ5wlxJMxlylBPP/q5KDhPm3IMfRp3Zxnp12iMRnLHcohV3f+4Hd
X246hTytP+Ryncpt3Si4Im/O51ZuP6EYsGR/EBDUvvYwv5Oh497b/dj9llXo
6gPVHyZ4LN/oyIZlSA4IMND0TpRv1OgBx/LrRPHqh6YBGhkPMSX0VVS0XSbU
LKNnFVP+eDia7zLsQB7x5/ci83LsqF0xVi3M/YOS4eh0Sk42I1SrB75guN8j
8RHJCUJ5P1T3hM6JQaYiL1qYyO1EJ0VflZTP2BKz6HdHFCpOBSl6m99+NOa7
ZtGc3leEMweKTa0dz0hGQjTSUVechbCl09Dd0qVEf68I0Trh5jh+HY/UzEac
a7og5rVXqOYvCq/dwOrITHlFggDq9dn4CDiyAM1d9aOKfMITYXxP30DYy5tc
9sdpZghS26Pa5COdoGelLCJ9Kom3cEUB6WhQoRE9n3hE+RMbPNUCp1lEOQv2
KuyxsjlRjgZhpAi0Z0Dmx+C+cBhI9Ym+SF+zlxaEeWhsfBFfvI3MTeHGmqwq
VFGdSsknxFXAcmYH3k/giuwIOXUBkdkXpeSp7IjOjoOuvnb4x8yg55SE7I8e
GvnSEvvWWLoFk0Pn0Z8QGb2OEa9bUKfB3hTyZASbZUbUa9KcyPU2AuNz0KRX
1+h25Gj2SdNwtfNrYj4yl33rFuf4fJ9GPcyXlVKkDCgq7kbvZLC+pKKF0+HN
PUBAmeHAAqq3fWJnnkkbxhHKnNHm2ZFbEP7BEtxr6VadgDv5T6p/WiPmxy3A
d3lMkAm/sOO4UN8qvSPKiKHMGDrOVqfh8NltOuO4BuBoyPZD6C5vVHb0qxSG
RzVYM6wT/IprlMCfoRPKhbs9KcCKEIsPiZ+7wt+aA306pj2mJy4hhUIc6KVh
mS4CJa7gOXpuj8RYEr8E7Yh03+hQv30kXI0fpkdzkQMpUInpbaoqhHX1DJz5
5rgRxkM/iteYTfkE8boIDcKUTwl9BVc6rvJy/bVNERhwSkK/8ejqHsTbn0TJ
Z8f+rAAUXz/9humylce8mc/xZzq3Y2G9oiLRUXnjhIVT6i7+1qP6kYFqHMHj
pRIKbSrTspsqGSnDMYnIIHKq0D3kHn4uJdVR1cgZymYpE5EvAQeJyFdKubn4
GlKHZbNfSL6CYxtOu6htk+M8bPF+TFAWOWcLUckbBm6gDlmLzXy6JGVvlF7r
QXEzWW5eeaJWGKmFe5LUZEBkpjoVENc2/CzyDfQ5eyTHMB62oNCqcWeO1aWc
WVIt6816/DcpO0OfhR473JV5dRHwRLYh/rYadNYUICjA2Na3WO1i8u1zh7uW
siGtJENLdLnSrphpdSWUjBJS5ApRGnPKKgmaHYe2mk61hiJ3PjXIF6lb1+DM
pswJ+g+cfXcROe91XDqRhpoLFejVHbKt2cIcJ37A/6fM08CUfKU2e6PPc+Yp
i7r9MiwpSxSz/eO7+YqHVMoyNPaYWohKrawrXa80dVRBjneZQr0CglBQ00YG
113Cj3SQc3ckPFHbbP0PWcjVmW2lUjvvDXBiCtVBkcKvtNcx17B2c+15EvbN
Q9S66YiasZ/yp+XkTFn3efu+larEApofNx+BuVxMHJYjOcgoq1HCW/x1Cqrq
OjTBXghFSmmYqtyA/mrY9k52Ge4JWflKEaWgKHobVV7jcm6kmYxcPv9kHsru
SIilxCg7OXPVIReJhSRe4AW9WWLkqxG43KxytDYI8TmKxrJWJbG+e7cQ+sUf
kBccjayvT0iJPX70kBFs3c03lB3kitGhL+NSm+bkz/suATdud8uP7zsfcVST
6IHo+CZlMXH2vCVb+1gsbMI0xlUxcD8bXSS85aV/NJJIiHuUVmgECZciIS5Y
Hf2oREIWkNJQzSKpO9fElLtmJbKHr0Ws5V0un3nneqcUybVTx2XqhxJJcXOx
mDqm8LTR3X8fb22xmlcARA3w2Te8746++z2SIedtdY0uNDVpW/AjyMOd9sii
QZmrQ5mDhN7JByXN9d2oQfclJI/S3SgnwUjfHgPrp+m4dlYbaLJEwe2mawhf
PQX23YeIeEBekjSHItxtVy6rQWI5Y8H8+IX8PAVXb+BL60n1mTXlIg4lainc
kpPm1Cgt5E9ku66mFireXvkQ9/qcjMYxt4vqqJRbs1z6tLmiHQe9E5moVM5Y
VDmDMhijd84QTtUhLlUvr3ujpBApq5aYHkh4UrGzsS2HdxYQbC+BNadcfbbq
20zO5aBDJ2cZtXFP6T5CoFM2A2VFS9UlV0NfvSvXiYhJmZf9do+RrrPmJNeH
NndfWWY4Mg5+gQj/pVR5XV7Stm45HAXZSu1IN/se9PEq6twNLXFieagNZddb
5cfkHhDkpLffaWYeec52qvoqH+1iJ8TcnRSTpvwTczuvnylX1k12523HXeyd
GcsMVbI777Y5mFvq8vlEhL/9A9WqU9e9XVfNNbZ/fPxYTU25Yg0wJWyqaPQA
Z0yQizf44KGcCyhaSwxydOjcGh5ZP62lZeEnGbVmbqmZOVS2lDjvHNmXXFqa
tiUHRfEVpluN4/yMlO8Wo6YoA6nbdiDpk1ClKad3bsCV48ku39+ctRHvRmtw
hJrWTny4N1l9lpIlfISwfP5MZ6HQq5iPQ2dVAWx2O3LEn02sKSn6uOSnieD2
tWbmtzKLICb9EoIT2CDo1JZj0NdxlzdUKNtUioAK21FGwYPBh6qzL5+JJ0QS
e0xhb36LhuIqg4C4ow1R708TawHJo0SfONEv5qCZUdOx8TRvXePY+Sv4LtVw
j77Zn81zBB0634QuirHCyS5XAa34qu5PfpoUaNBQKqdYjKunJZAUMV6YpXAx
8pSCOEop2H8Q1i/0gkvHEiEwsRpQzcVLR/MRPvcbpQiFIT8waRu9M+iUnDiV
OllMT5vxZvjryKzN5Qf8JlG0/GKtvCxxzRLnrIlcQq8NPkZhsqm6orQLxKfU
Z8It6bjsMc/xE0oh6O52qmCDeKuDwHXhUccPwamznNKCvK2zzwSZkJuUPijv
doon6DM/AT2QvJwilqfYdHefyznzbcfrt3WXAPF0YYwxt2yk/Ex3aiJ5vqle
Q9XRPNNjjEFDy11pjjz+nX6O1Clu9hbhkNxUajLQc59zuga67ytLR9+z7fmM
sBnajuXM/bCHfadKEPTe0/KTeu6aNjyGkJM5DSuLqxGTt5wdmqs9GnJzTmA8
Wrp6lNdMpDk6SJf5Nr7PXKVKyRPUWuLsAu1NkpaD91PEKYsenzdhmBW2yu1P
xw37KSP1jW1bryCui9tkD1Dn4hWkDCpb1dgCmARfSxAsvp685VveOSRVSV9P
j4WHT4i2W9lXA4unuqx/vObwloT4Gref5M+XMG4/QQjvlILZTvIK1Inp8PT0
Cn99F2JSAGqccivlKdL4uYs02nQ6LY9JvmCQbZsNnj7xDAlrygk0HlMsZINT
UwkCb6Aw/ANR0qmhn0bYoRmutXWFfkbNstBFqNYHjzRCxHl14vODLppMCbwU
ZCCqUKnJlMUoubGkJueGleLk7kLT7cdz0j/V66FFNpVpivL+joAYE/Tepd3O
vH07YRxDuJi3CD7ZWnLmupNrMPXwFExJOobGvkFyzZUtzS66zstMOmIKduNU
5REPrXDtSyxJX1ORP9I7m79CILiqsAQa/2bUn0notN7XaCsIgSXZgXIJFLIX
ICfHoRnA/8zb79S/csOKWmcllfBJpi0Z3QB6oUR83GnXcJj+Noe2v+6hwQHp
e7bAQJRWJOu3FirbDVav5Jym4bc2Ib3lPQ00yNPTMar0Ksp/8UySqwryQVCV
6yacTlOl9moD7HrSfF+BGZn+b/94qjr04KG2Yuy/r+bmeSsTeCKkd3+ln8vZ
EqvCE3LvT3gmnJ3d09arNg+IkSrqq7cJosHl5Y4siELE1+/h/oBRRokysoky
rKe1Sc1B1wuWCGvriT+o4OtY8ToXnqGTsfjsVayNskuVpSoNOvkk1sTPJRoW
XWW1faEAk+DLFQpmnDmjWEKAlTF/+u9e5N/J/SKvoBKNX1i3Zwais0+bxv6c
+8pHtz88QqpsOg6btkkMfS130n6hVR89GXp5DCr016euTwR9um5Jl850x2FP
0K2msdETI8p1VR2p5X+iJFYSZGEIussesqXA5f4Kw2yCZ9Fc0ZQcxEVGRzOv
/Ik7TZXRRNrBlKxiUpNWi/Vn0WUNsPyX+jmhyZzxSCVapVGlIoep32Sbbjoe
mQdX4fJppnYS161F8mIrkqwfGDEOm4pxKPfgcRNWCZdgSuibpKgcWX059GW8
HheLg5nFiD4rl8ZjmRiNcNgdPS1EEqSquXcXCHFromvLCTSy3Y3petxIX32R
v6pKY/lb1DRLSESTcmhUrf8JfY4CWHwM/Iq212xSwyGTGvonKyyZl38AfPRC
uccifE06143yghK0OfFUXQwhs65xIfL9R0w9ULr4lBb/ibp8SVAAW3mHPhg9
/YUP4+PLoG0T8uoJNbTXlCNgkgan/yPM8lIhiWWKzKJZISnWfFQnxpUKWZ12
jglYYDKdxPdGK/lbjjvKdNaVnMSxwEVMnKQRI0cjLzoC53OC1PXpfOLSBWhX
0aeJaCzfKbTwVaGVb+EV/nc+SgaAT0PScdFxU5q4wfsa9dOQWDtK/qXf65dl
wYeIpW6bzYRQLUCBkCrBySY89Xu/Nn9PzKda9URfu/Adm+L1+dKp5tdAVdbB
haNYD+T8vYm2RW7tG96pXj6IQZs18ZpC+sTX6HPlJJBlcITQPBogpgSN1toz
SFzfoSk3+YrDn0NhorwCNEYFzxAUjJIKIBT2z58qjt+5iENTWotwMR0K6xFP
4NGSQM4ckM14UmnFo3sqJLU7kclF0x9Bj2V1X9ojl3pmJvaVepyy5HvmvjTr
8aXjNVzECmounYjB3rsckaLiK3Q05NYj1TdRwn3kLW6UFCB11SemJ5/IBvZd
NqqvsDp/cPYCB6mmbAwXy/JHUpUJ4EKl3ujQWa90VZ7IvF+EA/aRuDVfDVtT
FehFKqBp8i9H+xpfukk4pl6eGs6SAAxDTTbzYiK+po/YmE3kuwYdsyZbWg6a
0LkEzS9p4p7s7OwTi5MgRigTVniSp2ahvQLioa1HumEP9GWoPeOKdVhut3Am
fBk36CUWOYG4Wi0171f8TDH5J/SUAB8tW3aSTtTlFuqPJ5X6L59JMuUhgQgJ
0XOevKx6/Y02BPoEwBqkKbUk3zCU2gekPHbxGORMdLd1Itc9mbWMCT+Tci8y
Kfe7qNSVWyooKa3c6ZD7smVXWvG5XmtTWkBiKCISPAo/K/JX4b8eXJCI5svt
SkOzDq9H6QnGUrExTv4wFjfOXddwUw8GpHKnr/0UDefOmp58AhrvNmBGxBx9
19sXZeJRq1tu46MgIy4ZnlzGkH0z1ZjS7E4jY0xlGusdE1jeN+HZviYDPM4m
DaQaqCZX9zTSBj1An6bJ/jajgpfNX3xXsxISsWq6rkGOYiTl6XP9i6M9Jv9f
LMNk7p4J0kjoVumbW3L03/UNKxBDnB5NdrFoCsTpIB93DRtVyQwi04by7Vid
sGgMFbn2IDCTNxaHvYrq/gfKw7xoPaVgLlLPbplolaWeEc9G6eGTLjp6LbcB
1qWSYErrxYZLuTi69X3eraHjRgHld8SjrfkS0uJ8VUXa2mrEL5nLEf5xup59
bV+LjVnr8JbQM+88xqNRqVnsTitQ3inBBMlx1pnYfq8/jxm5zMkAurCa7IFa
Z3laCPw87vm+LtOMnW01aNKrFgzjvVas8H012mrJNzAEgf4yoa9E1nExXcIF
qmTT40deIeV/pvfuszxcgT1ImEP5HVZCl3Q0hX2m0BH5r5Nk3QcvX3/4+3op
C9jt2p7nmJ7NGnPw9AbCRbpoR1ddK9MFm79Hloc2mIkU/3f6OaJ6kmVWpVbS
fm5d4Q1+p6K9A71MX0XFSGTQ8djHcbhR2IDSwsO4UBAqtStrx9e4knHM9PQT
UdVRiflxs/CW9SOUlMagTIdKbEo4g1OX6uQUzck+wtukPO2jxQdhu2j1mCHb
oJdaa2Pc8BBFwD0+/WkCu3WvBSuipqHfeU81mqrQ9TTfdvkeVc6sbWQkkgpj
02bx8RUH9Hbpj91YjiMJ7Wi8eBOHfI7yJrHWpBdwNmYrk2/Lo+l8gzD/jCuQ
6DV1v972m7wZM/TAYPJZkbYMy9NX41BJnAqbz94Zh9Y790wdNI7ptD9YqxV6
0xnoPOSG5TOKR3Zg3Lk9jLU16xOxV1XE57iIZ1PQGVWeUYqHgPt1pzRe5gnq
249xYU0otk1OwuGVGVReUzWlpboE8ZvnUs141ZSUJQlozLuORzoWbWjogbpn
YfBulMYdNjVlLM7dKIBPgjfejV0qnNwHUmW7egcwzRKlv9MunWy/wh6qmXVu
NCm5UMgRCoF+2NnbpmRDqC9ZFkg+5+GkUkQeu8jv/kI/p5FaBVD0zKQ6xVTt
EZei07B9ajQt8dSYo4LrcRtn42bdRSWblpIbSFoYw2O52XGe2JvVPXlvwvtN
3O/pVrIhho4Pj7yHOXGLkNdYIsWeW9WAr6LtJtmMxUbRnVmF9ZJqbp/80DmA
O423cKfLORL3sDuFkgtA2isNPrOR30nPgEpTUsDF2TugGkB3p41Fs9CI3DH/
u6Om61FXPEL+ogjk1f+I0A8TcWhyLFWxUwlfR3YjP8GccjsOaUuPwJHDab0o
Ost8kOq2FxMikX8g0NSaMbDXZjI136rMberc/owixORechEazdSEt9R552br
H5YdyUbRPU0K/0N/6tv2E4helIZiW6kYTrGIXlNIFOrPue8lZUok9pT9S+Nc
KiKVFZWDTz60me1aypQKjUkUrna9FzVF9CtHYexlJky/Y7fhQCinBKD9+mWG
Kj683y8nutayZhx9P5q9XTqYMrKtWt6Vg7U+09HT2qxUkZ54bsxMvBX5Hlru
tcuvLgtOw6WGNpfeahc2niRrJqiT2x/O6pOU+8X5Xz+TWWCLDA/tv8j+GWjC
ovdC4R3bpKrMOCtykbC90sSwKs9p2WIjcJq66wu1fSyUZYdNQyBJ/aa6fGc2
Rrn0hZlHW0bj2ysacNRnp0tfkH7neEfgVPEd3sy/20FT3h3ETk5A7d0HSNwy
H01Xzsv9YaoJcf20Bjl2DvZwAuSPPz6Wd60+mYZT29a5PMnRigTMi5uPsNJE
dY5wZ7Rkdj4cUupNhPKUn6mT3/216gPbk33gPbwPxqLiSAImiz6Y/F4CTfmy
SkjD/mTUaChrNRHU7LejVV+GSdinm26QHvGTpHfjTKR3Q1yyqLvPqYaGu24j
7dqQtJDy9lS33dcZvCmsIe3DjGUxso6EhwziEPBSciNPkA/YVY+wyRH49vUI
7Jkd/TOqsim+umdyKMK+PYicqC0essvaLgn3zNuqho+jJgf21K9kV3A1QF9v
Ks+qhk//w368E/mmmOUWUeKM/OrV5ltYtO+YSZZjsTuigPMa0i9GIqk4+Fl7
7T/rcsRAA4+cyfrfIjGCjK5LQ32/a9c1RdlVCYsRuu636kfPQxk3HhZbjpFl
4+mDEFs5hQ4muLmT7MWq5mKsF7OeGAXqXNrSvcJq1ZmeaAyWb7FJimkV4300
+IA1QGiC+q3wWNgrpoKa0m4Q0o+ov539PapbT3x+DHUnq1Uz8rO+Q9XFJHm7
xqJ8pH3pa3qElxBWcgjTImeiUIeRteRT2YRQ+B1Kgl9QEmZvj8Z0SziXUqh4
qDLNKTe2pqFTEsuN2MWLhnfxeFTEJqjuVQP0HmSxmtu2ZGRma6lsRmJdI1L9
CnkDbAQ7qfXycxKiTdC5OyCW3+UI8pUbDz6wVRk7gOa7yXH93YmVyK3WVtBy
XJPLIBFBUvQE20rPrnbpaWJtzQqIcPntwO0LCFkxBTHfEFSByP/GIt7yMQ77
v4zw9ZuMZP8xXG4ufm6Ei1Ikhs3H3c4GpelGVCfX5dydwS68Ff4aVh7frMqv
4HE71mzORIfexg3xp5Fxygbv6Ho1MfaLGYQWSPcG7ykiNdX3Fcee7PtpBipd
0pnjQTs2LomAt1+0+B69joH3klBsPKEVKv9H+TzEjy/c+cyEWvR09eJ2RTmS
pkXiasfjkcA6mpPxU6i/xlGyHYxjiIowG5wZOYoKXonRnUY0ddVx8tSDR/dV
r95taOcaKGaNSDhRIYmolUZQmQGCYZg1Im3zQUR/rU3kcvQRyfWp0C9lmSDp
FGV8kSqU6opqQH/vLUQfmC7veKvmChKWzONooTy3PWcrpoa/g7beW8qKNGaJ
oZ9zW7RgCO9+G4Mtm6KoBIO8efHlZqzcdkIyhElApOhXOHt6MdBD1aHoVWhz
/wMln+W6CtFq7HaRcPSiclF87Cp6nCNWxvgL/aFGJKsa546sSoUnFVeBHhQp
6HTP86kIpXIsSCsLd+kF6j3qRXPvF168ISnTVBlSWsLHzNjIg1L+lmh59ntv
Q0ZModqUvdveyIU9B+/VyV7k49ZVoSmzI5hUQg7q2qpMZJ/Y7HLvrB3rcTUj
xeVc670WvHH4VRwqjjXaLga1X0AKlkZk4mBcIqYl1KtpOuxoKdcx0lmsckfv
hOcgSJJuA/qaUCB8eXuOnXaT3JF7GMRIcr6jEonkd98bvKOkSBZVMu3LFlOu
nPcXiUYP/Iywu9ovfsn5ZfvmxKMh34bMeG16e/RgEImWBbheRhlRPS6yp0om
1elV8uI5GRbUVB43HlGcu9fWguj3p4sl9AOlQittKzDdOpecIrULvi88FlN3
xCNoezyKJN3LWC4zWFLZImmTRpC45p7/dFae7qp4VR9esfKoWqvuWXlUkmRx
MKLyA9UTsG4Jz4U8GPM9aI+L6kgPCV2VoU6CLFKKa0/LbQ/ZD5Q2nE68qlws
T+uHbOtmrgWnHUY/UB2EuFnhFIeQt4k56IXeHvMCTSyxg3ejLC7c5XGudFzh
5LT8xmLVD4Sgnr7VihXCo5mc3iT7gZ6cFkL1bbVE3JP3LP3wfIQ1isDAnDBP
GwxE9j5UbiI1MPEBue+OwQd9jN4nxJDsDgqbSidR6uECMRCatORRVfKWJhOa
VIyu/CWXUKG0S6pnSV1iiy9CdWEaknZ8iAfOgeEl1mD/yoarKRVKs+7cQHzo
XJfuuH+vh1Gp4l/1OBS9WJy83CTMcQTZ56yjvCuNaCwtRZmiChyLasdtDnie
qkxETOHuEfpEWqPnoIlR3WEwwXEWPWuVaf9adwzcdYeqcVZ5lKY9k0jH8EKb
FtxmdVxr4uCX3UHenuTq17zKiTxiDn98DFWntOgQlXRL2/guM0DHbnpfcwLH
qcpuN+s7ObHpsVolC80vP4a8UztduqQsIYKLOJofKasuC6+JEdJ2r0MtLglO
vjutQO8gTcqEBfk+slCSyjxDVzw3TcuLprrfHooKbXhXPGVkyK4Q3ifWxM+h
/EjVFRR/ojiUud37hZul51KqHb/73X1M9yGWW4qDoTixUmYk8vHw/gDHOhzl
OUaMcP0JVCWZg3ATkJVGFGNn1O/E7MCzhJgt1DNQwHR65DRYsneqa2VerIXP
nqPkaKnkta/3ZMFeeFUytjyD7P+5tCqe7mTv87RhIDcgS66fgSX1E95rkAsk
Z+8Ax1TNuknc+DvD8lxkT4ELCmAARtBfJo50txnFRU9HbEDh0e9NjaYt7y6u
rjz0YMgk2x9h3fcWBgcMyn8t6hTgogehJYeFg/QGHj02ask3d/aIGSKaOVik
DlHAJf/KWeJd8cgfrQOek0BlyESWKjEIppWKTnIwkuRJk7akLMYFR7Z6Ygr/
0zaA0clETd8mkxeV5Cmtp6OywST5CVyfrCjeIDW9kn8MKYGLKYVUaeqZjZmi
1y6apDkBnR01SIpcqH6nBY3mo+NalZL44KP7PCcnViQriT8Uc9eHQclUIE6F
rm7e6mVSHp1iRS7vzEUHVGi3rxttbZ0cB9CSxt2nm/yj+r4WqWvq7Pb490/v
zN/qrRqdh2WiAjIyh+gQ4abl2oSAsEPu1hYyq6i27TLDf2nhLFWf9rVof8vc
ecRZ8M4yjUxdbstSyDzRe7tL5xHbIRHgUm4VHZ3NtQxj6u1qM/iAbxDtSCiG
nI8UjvRySRzO5+xVnddYlIe0L5fKR193cgNmx8w2CWgM9hw/xzEBwAg5nsyv
44KfOk/L3+qKOhJ7Ph1V8RrRfwATR/kgp40SMQIlbMInUMP5EItZgJe+e/1z
jfrf36D+L5XU/75WlOeEKGCGWAvq/uifjVo+oKrr6dkltOfOO/m+GvMoPY7F
x4gIeAWq4qx6WqBOvOZpIl7zt1KWizYexLzldMCqAwQIq+rv48lalNPk5K1/
NsCTtPekzAVB5owVi2KZkcvNEcOcz0poQ7RQjC4w3coXdp0t2p02S40kP4j8
IfP1qOIcYZLk1emVQkYUOjKPBNpUk+s5CQIhkhtyTdtrNU15eL+fd2cbK/JM
6WOP0dtyE63VN3Gn5yGyvzmJy3Fl4/SPM5K+wI3rhUqxhVKTcssnabjTxFwh
pS1lqmXnrjVh9s549DvlvuhYrkcYk5EnaXD+Rj/tlvz+JUV+39+kZWp4Mnd4
n07aHMII+hAvBfSRxd+GJUhoR18NTxBBtLym2hg+gbAnS549njC0zv/1yMz/
daUj5J9ouRuBVU4VUWqTvHyTAmmUyvYOqayXQIPXi+RmUOwJwyijg6T8XipJ
IEQof4G6gdFWLksg9zHcKLCC97oj+BmSBD+c3GcQ/EiNpOq2tFgafNiv7CvZ
zK76m/xO2lcz4bicWCmrhBngunr1346HbXsuTu87r9QpKywA55P3ypjp445a
pE7ei4SNdhRGnUHSrL0IfeUA7t2XplZ8R3ipEXun4uEDbY9CzI88T1IYTqql
z5FF+OSYr8ug6bw3gOnbommHRQVGfNYcxZGCOCYGkn0EV9J57bY/Z855VfXU
XJuC/WpTBlKflMovXMmQCQZfEgIrqZbDhngdfdxp91dDIKdTxi7HuqfY/5VG
sX/q+AjJJXxNoRs+sARaxF+Ack0D7G1/q19dcTCLIeA0FFHNxGYewBc5E0Un
jxLjjiy7uLD485WW2YdX6iMoobvtVulEUWyEYiQwWT1C0RGazqxjWw7k4JRO
5S11jJYnklxSMqDfuHiTmWRkvciqs0eRuusThaKDsxlJk8NwteWhGk45llM4
uzIUoRt5N1nt67VcRmqsr1JX8oCFJ6wWgPW5YgH4ClrvtSo1I6IA4g6Iyb3k
IcslEP6JyAP2nWKmJEPT3DC4/8bI6wgy1XVw0TIfBW/U2mNoSo7DwXGVwJJu
I2m0W8HmPSZZOYnXnZKJBco4XW/dp4vQMSQcOE/EO/oo0VP/PIBqXOo7hT83
NGsScZCXoLzKoQqGqmUtO4NQVoEy9mhMOTsNoxZS1fccGW5mfeoZ7OJo593+
W0qfCP1LKGCzPhEpB8VszfpEUDDJHyINDlVA2z8vAdeLOceICwNTrLnvTruK
P7cnxMKWbaBT7zZ0IeK1A3g4OIBSv0TaY/WQSlVWGE74Ov6eKQAqH4tYFN+O
nIlNWRvVlGrNvkhlSrkYj1Sq8+VN8N9xXBJDKaVyx5L+G47UkEM3iciGhd75
q/mvW+3l+QcyD5+2H2Bavnp5eeqRiD6pVDJpYZLwx2whvvSTpymVdJGfktah
iu2VhyAguVxlbNIVDR5ul7SHv+bTL7qqmt1gpA20N6mtKa+gEgNm5BC+qhVV
BUFqpd5tJvt2uckI5LvulE+GpFLLwsVsstX0dVl/cz1PhLKXKeWWEFragNPO
MZ+hzlMo/a+ckAtI2azFQh4MivXTpjm4UVkg4Yim/Xtel1DtW0IJ01G/PRbl
LY89JFguPf5TJtejg0JZZQkRymrtPRfGex0993vUucobHZixPQZdvYNqN46o
lfYkHmX6LDmXuGVJp3wRnSVdHJ3lyYrpmNx/8qJoOeBJ5wKCYA305SVDCE2K
w1IFqgI9OeVgqLtTOIR27TpU7ECsee3WAM5kED0uk8XdMsMPCzi75mB4mC1l
kApKc1Ui9VlBoBGR07MUdAiTyeTpNZqcSi8DcV4GLnR+UtkZNTk5cvXBR028
kaNqKTAowul4Wn6JdP2fU0WdjwaxMvodtNy5bqjZllhOZZNHncbXLc0igdUJ
tG7cYTxlreF7sbgY6NaYde0ha1GUul/Gppv2x6Kw+iG66m5zgOn6mVoVL6vZ
nYgaxQgIMzLUHPuWY+VmbwdeP/wWDhUHK+Xsu/8As76NowLOaqOR4B8HMnYz
PZkGaZg4GvH6S/rXnkgdYObLEuHhsP/+O5Nymb6meC9GSYuQ52RokcrBSUUo
CfIxKRZDO5RiqeWCp6ZY3QWBSrE6h5r0NQMHSQzW75IQPmf4oWNNreMQ/Ui3
fk7MutynInZNCm8bX5/Aebo647AmdBPpt5kxkKDadxva1e8IRBWxJAWXM7Rt
6YrsBKR9v5SJvOU26OOWUoS/kYKo6aFk72TjHzcWIXSanTASauQ2NxThxJHP
+VK0x1UQvFtp0Wdp67jm4/1Hg+rcuuhTOJBZrKuqdjvC0tEG16bkRcTh9nf6
k45A5q4r5QtPRDC0nAEfLbqiE73/Vh9SI9LMPzUtwmBfcbDls3cau0DDMiw0
xfq1Vh9VWbpJ8PLRHsjL14KCJh3JMdSpyjr6B4p5kbPNqMCMa02qHH/xu3iH
Ggpubvucc6lUKqK9pEjYlRajeiIldjP9+IOHSuXfXR6LW139+qDRzlGOonT4
pMW6kFSFGD8tY/BW4xXhxL2D/ru3ZGW3mxdbYH19n5hDI1Be1Iw7LTdxNSFN
vI+FcOfkqCk6ux/lxdEuuxLySfIbL+DtiGlIqUpW8iEmysX7U2iTVH+6sbhS
fwuLNsRKArz/Xb+0O874f9A/c5cvIYXi7DOKyv8femPp+zpvr36xIXMk3Ewm
KHHEz9g9MlhGfDcbkz9k0L0UMRGe6IgbPhjYUtUqhztlQFMmtKEr49F7q19D
xbbcg3PgHkPkm6+el73SfL5ROEWhaK+4iUddzSiPOoPs/XYU26/TMJcGITnq
I9xqu8ogjqwd66Xlc4oZxSv6AwYqD/04JPvJ0XEXb1uicPNOrzJFBCDaFLGf
ufnkEz5NIvyJRBntSP9U1SiXjSIKI6IykodOC65qPPfq/J39kqloHPPXnYu5
xPsRJ4O/REl6sFq+NJyt55Dz7Wsduv8/TkGDaVlLMKRbNVeUHoZeSMDMqBnI
uX7GAEY/HKLi4ci6XK88TiLfshxdy5R9o7V52Eey9Q23q7Eq9l0mylJdKhxZ
Qu3IOqFHT1ZhT9Q52XqiEJE58/In1Tli4bowSbTmRyZkIKYbYfClhhMKk7Zp
7zq6lFFuqD0Le8paBuOlr/1UdnlLTxveiJiLRUkf0API5u9MycO2JA3hK5s/
3TcKK6xM5Pe8zZexDsqDoHwIoy3jeFeISN/oIHTXqm8zlV0i5r+bF7WSSjIE
6+x7wCW2W6/eQoejkmGo/d23FSQ4tQJxs8PR09KtDEhB1i5UXTyK1NW+uFFc
IBv5+fEtmBU9A2WtF1S/51Q6MH9XIqVOq4a3tPdg3tq9TOz396qpj9DReBuN
LT1kKCTprfN6ApICNyIzbLu4JL2KRc6GacjTEN8e/7dsurMCK0MnY3Nl40j4
s5Fkebv3JifjiNWs4R4FH2cOQTpoV2vu5/EuSXHxcyym/KxxyAjMZ7o4Z38P
5zi0VBtzx+X4MiTMi0Rfuxz1E5F42Bu15zKZT4GcETrOCo9hduxCrDq+Qnlu
d3t5W7OurUsXIqHhM7E9RWh/8DdIOB/0n/TeFIsUbJoWipcn63/eWbRE+2/6
lXqv2NGklVZQXfSoJopL2dO7/0tvCB7XYXPEGlQ6naK3F+GHmo7n5VTj+MnP
EH9ujxxlTHz9EXNNmQmvZTiUMGHEv2c82zjKe0bQu7HCND9AxoEvcOF4qBJo
WXgRZ40MdPXrAv2FBEnCvnUdbxrTcf+RE14xnwjVfAc1t7Xi7oQZ+uRAKiWl
6hIVbX7QBD+CLy9Pw5fRHzMLocxRIvU8voZFKt7prxsr1WJI1rAn+TZ0u8p3
4Eqokq8mKFoQduBgtB8KVB2RIZxK9cbhhq7nzRuRcSqht6y/Qo/V2CadooRM
YjalgyLOjua7EoVHaVPE+UiM2fInQw8fM18rcfGWn4qCba8fId/lzE1FaZM/
ioOz574uuImovZKJzJgvOUeHcnXoCC6OxSfHluOb0xukHIi5dW2UXe8pTebV
R5IUbHzuvrfYjhsydyJq0TCZe+eh5yfLvAvRSX44flv6Kz1ITFqElNb+55W5
9FkyhO2lhFmzyhJRLhHm0hHwfRZyLzQY4NHsS8w1av5+7uFSpnRvq7/Mtnfw
XpdaOtFiJG/nGaQtOyJm6wfagvglBjPatiznXDM6bnS34m3rh/CyvsW4UTpK
61sxc0cs7g06pY8x0BpFNAVMVTBWJyxIaOpRrZJCcC/4QvS7EXxTr6vgnVei
kD3cmAhl/yF6EQp6OnBcKHl0U8/zGhMp8EemRDUpQIqYEvMyHURzHJN+SRf4
C0xfSzS28ui80c3uXldTO2cgt9aWKWETdov2H0+sPIZH9x9p8Y2fI2bPDETO
n8oJkXSsOP4NVp9Ygx/yNcAjMU17bY+htDM1w+Xl7hlR0rL1PWWF0lKLx9Ak
nVA9oL4nJe28fkxMg2tgO7hRfI9exyBpgzcKa7R1h5oGHzdis7jvwfqu550G
f6tLjNPP0j9VEns4qFVcIl5vncdbFRsis0Khxcd6PRHyuCJ901CeXo0T+1YS
AbKSLtENnVpnE2vydIppS+kSADFy1ZucikvHmevnsPDoSlZlymugS34RkYHw
02XKV6b0Kcojm7/RTxgsTbpxJun+b/ot+xsbkBCajf2hxahocR4aRSD8idxw
p3QuWl6IZYZqAikTMb5X1XZg6aY0CcEkxmtivpZHWepVRH2ajtKMcCGFz9XE
TpF8AvUT/ObHoce/0iVQWXIEh+e+yvnagw/vY2asL762ByD8gqbS8fkV+PRQ
OrM2vqirPM2ex05dwTThQhLouyJtnZJEUK0hiYLn0wEt0DSRlry89KUlMB3k
MhPEq4c4vz+xjtcbTn1DUHq9/jN6OweYjO9q7jkeXMTCo6nQQ04rzN2eRYNM
W4+/iOTtHyE1gNl3sK8oChuyduLd6Omcm3at9TZvl97q6ZfF4ygoSLmnxLrT
dPMuY9YC4t4a72Z4jdrsieaP+HjU1YX26mbcbumlLbg/17+268RKji7RQdpO
AXLqTyEFkobcsmorr5clPfhICjiF7EMFwp57oa1OMz8PhPAoGb3w+7PsM0ox
0AoqdN4f0FxRhIa7zZgevRgBJ9dyVuWAU4PY5l9tfEF/okHnIwRFn2fe15P5
NThfZ8e6xAU8ZssubflJ4njB9NEASjeGIVR4AHlRucjaGInQaYlo6Hqsr7km
UuSWI7gUyaWDGk6unRgSNDTkRijVO6C6B3TU5DUi+P0jSN+zAuV2K5+73z3I
1DUlwYV6zOUFXM6IRfhHr/Hnn9k24lCJlZkeKNt3M2Fb02Vy5YtM30xpvTtC
c3C6Io2g34Txw7U2Xd7tNqyPXjRWZ0wR/0Vmu2YuC0cTiORdeYzKNXuReuym
dH8etZQjYnIi2ofkGnQCb7ikahkmXD2HquhsP5SLjFxZw+LnXLdOT1DHg4GH
TLyWdSiUfVrSp/7bfcxTedFaokc4XkDc0lk4GboGp+rysTjlK/jblnMmeUZZ
DT7Ym8RAUwl2pQAUYZR9vkxA3NkYrI6bzRHR+o5Kj8vP2NqeWiT5FZH2S4PX
WXuL7XaPLRmptluywXf1hA7a6iQYG9VhIkpxMfkqaCQVWKFCK3Sc3F2ApPXH
2Cbc7+sRC/R7nOtWeaRctrX9ymVEvP8aqq+dwQzhqydXpuDjoz64cVsLldy4
LTP3JrDvTgDgt33DsSNhL76ImYkfTn7JPkHlaG3VPnKWnUD07utq3XYxslhM
ZMHIWZ+Ao2sKGfOqtXY8kkqCiaiOrR0lQ5y0V5BfN1Z/cqrQQ2DN1irh5MyI
RtTaWZzi3tN0l3Mfrtmq9KEupq+hHrRXlaH+QhlahTk7uWUNDq95VbgSodiZ
dwhLxIST78gnmngqACk3qK/W38KH6xKx/IfN+DxqBvadWkfE+Feera2PO0qR
tL1WBbgH7wzg8vfxCBcqaH1TtNli5007wuD+Rr/joDDBepYC15g7FX6aOLDl
vt/dxg7EztzMhRBoWEevXodLWTFUn4N3W+qzrhlkTNdtSJgxrALRTE+Ehn/M
ps52NR0rhO3aYzuHjfFn1J4QoRYCD5+B9+bV+DT8bXazheWpHqXRGmHjL2nr
Ea5HN7ImH8TVLs3yVKdVsqNHEiCnrzH/OkngV/rdT1dpeQFU2zDt82DeORAT
sDYwJjJAhKqKURWxkI9CkBm8mpO9KFQoriTbjoEy1faxetGw0I/eRWp1FhbE
z0Hc+Vzm9O53PpRxuJMFVfD+5gt8EvomDpzaiJt3Gz1qRutow34/7qKqtnuR
eewq2lu60FpUxO+zsruUAlDN7Or0KtH8FK35m08yQwopgObA/huuLkNg/Oob
pez9zVkRxwEQOmhDmebBptJGfPdGuND4BbhRVC3OhRCjiNrpaxdrrVCX1lPh
tCmIv3AUX6YHKDiUHITXW9uwbM86fBz8OnbZvkZ7T7OH3NNx9txBRVk9isua
0NLzeNQqAMMm+KEB1NsKOXKbF1WK9q7HE03CEENUrMpShIE+SIWemC2QhKGF
u35B2GzGaGeuCcWyNYkcVaODqiqmL98vXN5kHPxoBSqOZ7EQ2i63KiGQV1fy
zTRT3TgSxXSsP/AOFh84itjcy3Id091/F5tjt+Cjg1OwIXaNaH+L3n6S0GNU
JNhclmTbj6n8VsX6zi2taEBxUQOqG3v/Sj/d1diKsqJ6lFW0o38If+n+2+7A
oSN4i7/SRei8dx81x68I9zgVkW8Es39LIWNCKGtifomNpyVlCVKOBGP18giO
ydJBO3SZ2zLw/YwfkBOyjwfQ7eqOX+qXHrzbxSSNpbFhyNy0irdm4xbNRtrS
N2ko6fVYhTQP7sHK8BN8GyLVOZC5S6jRa/hs/+eoaZYA4ifkMNn9aUln1ZGd
qVZnY3Wh7843/CoZeekXHt7iYau4d8Qs0qLje+XiFc47CPOLcPney5MTYK9z
mjrR3fXGma+nXdRD0gipikoGY4Vp71Us5TvpfBNj7N0lv/+JuRtPiG5cncoj
4fSGDCa5EUth/U4vcu2y1TGz8OW727ErPJ/K6yJ86gbsfD0E8V99gegZobjj
6HxRHzgP+vvQeukCyo9GM3gt9qOZTEl18psvURYfLizIeeIX4ud4cKcAVjVI
xBzx3nTM20Yzfyui8vZgSchreH/HMtjPl6stutEEKjfOh1mP3z/jzyWkiLRq
UKxh7nR1Y++s0PH81T/By+9kIPt8E0pKWlBW1opLl9pQJbyA6urbqK3thMNx
BzdudKOlRcz6bb24fatfXGIQPT1O9PU9EJd8hIcPH+Px4x8VuhX9Darrpcq9
vKZcbZYp2ldTPFJ9b3ISKvpdVfPJ6401Xw+GFiklHaqRsEDNMeRXX0hubUey
v0T2W+yaAXISLsaENxffLmgbMpmPJ5dbTYVnkXXYCtux87jj1LdoJ/AaqSbj
qtDBNDYlWV+fYGLsRwqBOxE/RK/BtvnLsX2hBWn7TmH/7P0Imv8lYmYdQE9z
t9acXxPtGRXYRmXaEWTv2swg3Yh5U3F8/QoUW4NRk5+Fa3WXUExshmI+Di6J
w6YzP8A3bT17oK8enqUvqcXroSUIzLDA9/BUeG9dhu9jsmgdptTwWTtjFCP+
b596vd+br8f0yb29TtwSCtXYeJcVjhSwoOAGTp2qQ1paNRLiLyP8cCn27zuP
wJ15+GbzGaxdcxIr/GxYvOgY3hMLvHe9YvDG66z/eHNqhHgfjWmvhHpoCv47
vDwlHqvX2vHl6kx8sfIEPvc7js8+TcdS31QsWZyCjz5MxkKfo3hvQSLmz43H
nFlxfM13pkXh7TetfO0pnofxyh+0vYhXXwnD61PCxb0iMe0tK7zeicY7r4eN
V008jAUfp/DlP12axrfy+8wGv+U2vvXKz0/wY6z6IgOrV2VijXgsatI68YgB
605hvVh0f70+Cxs3nMbmjWe4yZZvsmHZkoNtlhxs33YW325Ox9TJRhNnLj2F
7wLzsfPbPOzckYtvxR99b/vWs9gqfkO/pWvQtTZvOsPXpetv+DoLXwdk8T3p
3vQMX4k/eh56LhIZPecq/wx8MidivOrLBJTJMKoaerJygOQtlQCMALvDAHOb
YG468oIrRvvoGIpk4nRWSZic8KfgKtrg68eadd9h69xXx7CFpddpWLtiAyoH
JTpLG4C1mdVUrownAUqQvH6mFsf3LtJHw++xfN06XsLJ48ehIXTW1/B+S27Q
DrGI/ACHZ7+KRP+PkLw7APEx3+HgiSBsyNqNT1ID2Ot/9fB7eO/ISmJEw3di
9RNzKZVDf1UdtegauIv/2RKND0Mn67y6v8ei4Pex5PtVWLwxFlfqbqG//yHb
UbKnHR1ilmm9hyZha8nm1tR04uqVW6i43I6LF4X7VdyMc4ViIZPbgOzs6zhl
r0PGiRqki2Fy7NgVHKFE0djLiArOwltKN36NuatyERtzCUePVCItVRiljBqc
OX0d+XmNwmNqRrm49hVh7+tqu3gY3rzZi87OAdy758T9+4/YrsvA/2iuhKYJ
v+HAHs0LPT33eXg3N/egvq6L70NtOS/mm7M5DthP1vHzHz1aiZjochwOK8WB
/UX4YdsJ0m+p3p6vReK1Vw/D8+UwHnFzZsfhAzFiaYjRUCL1paHxvVihHwou
RpS1nC954ngNi6rofDMuX27jJra23GNx0+PJrXXeKfDWb+e6SfBrvV1krJzO
IQwMPGSjdffuIM4diFM2ZrIV0QXapEmdRhNopXDDqPNoQiUhk20rvdCKC2Ki
pc6kpzp/rgmFwt6RzaMOyRWdS4Khp6ZOOp1Vz7aQBJUSnD5Bv92sLwtx/Pg1
7n/qz8zMWv4K6USW+An9jH5Ol8nJdvAl6dKkOwX5jXw7ui3dnvqCHoUeiXwA
esSy0lYkW2KM8R6N7I7HTxnvBrzeANJpi6GXFMSZ7YBNOBkqPV7LyHFBSIeU
u7rufQibJz0pGuevIVUD5aqiRg+E/0GoBorGB30+RRvav8NX6w6i8lQaMvZ8
g2i/9xA66xUcWuyF7796H+t2fIgFe7zxeqg35sf4wjfhC6w+sg4bjmzEtsSN
CIzfiN3R6/F95Bp8G7YCluBPsOnAB1i/3xtf7ZuNL4Nm4Iugt7F4+Sp5u0WH
5mDGm6F45eVQnhjeeiOSJw+aRObOjseC+YlY+P5Rnmg+ERMOzQo0G/gL1SUr
u+4rO1tiss5kscmK795VgL17zvFoCDlUgmBLkuz8GcvPICz0Ag7sEwNldyEb
fDLuNGms+fIkTzCfLkvj+ZFGife8BMyaGYvpb0dh6msRPI/RHEZz5Yzp0Tzf
0Tz60QdJ8F2SIiarNMz1DDVPn/7iKemJ6eMPFybxJal1ND3S1Eg2gaZJvpwY
nO8vOILFHx/jx6BW0pxCcw7NSdQyms6pCdFR5Wy3EvemTtAH34eH6vHggeZ2
STex0W57wuxsz76jzI78XnVC0hPfM81VhtvZVYMF+vfG6d9be+z2M1xvtLnP
dX7T0M9j9bGgUwDBlX5DuKTDxoGenu2Sbt2cjENa3IXHwsHZS7Bjlg/9Cfee
XseI16UI8tM26+R889XKeVgZ+CoW/fAaPtw3FQsPvI4PgqcIIXvi45A/iL/J
+OjQy/gw+FV8cPB18fkbeH//23hv33QsCPKC995ZmL9nLub+4I0537+H2bsX
Ytauj/Dud4vF31J4BX6GJRvexHLNv+SQfdjp60qQf/aMAtcWyi+wlaUlCs0b
tM4gY93guIuaa7eFOW3CzrlyXnuB1y25wl6RiaXPGxq0uYuMO61LxJpEAXGf
tcPJZS0ITXJxbddG1St8hHJte+rV9ZSi+ZWqWcO4nhMJfk9XyKdfb6z5eqMq
GueIqOWtAbA2sVj0uWexYIqjsbpaHVg2E5t8FmODz2LRdfQ6Rrwux/4VZrWa
iK++eBNbd6/G+9+vg88PG7FwzxZ8uHcHPt6/G4sO7vs1lgQTyPy9FZuf2D5e
FPoK4rufT0rm74lp2qUXzXP1s15PRpn6O9pRkH1VzJI1qO9wyvV0V0Ux3hkW
B3l5UTYadSZOtcTsb8du72HfEzPlMW3nW8VBnrjeuOfsz74qq5pE3TNjPEkQ
Ux/nYjAOrS97clCiEcEuBmOMMBgfonm4OG+dwMfDu/HQRrQPHxSjyEPKbTRr
/qzX+ycpOmcvKorI07uKsuo7nFXyeyXWx2ipbuDPCoqa0OWUVVjc/84dx8XY
Z+2pCa78Ma49pVgd41X2sxrbICLbMC+zrzMFKQ5XcaSvmvLEaPrqqwh1Ga27
XhAmrBprDk4T9v4dYeu9hF2fgQ/E7z4Ifhsr0mwM6//tCOKRYcPRbOFI19j+
zxHjMEYktzQ8PLNKoLx2FyfsH2zFgXcmGwvDqQiavgONg4bu5W76FEsPvozl
QfQN7XXZwdfwddINk7DFcudOPdb4RcNvfSI+8A/Gq7vew9vbD+FjcW5/0Z3/
od95mAVJ+Gc222y3tby6p7MPDQ9GPcDVTBuO7YuEzXoKTfdUdNyRkoCYRZth
XfQtTqQ4NEoPuuUQeyRV5eUor6qCo6lTZa/rUViHw4Gmtm6Pd56lWc6nN8uU
mK83wbVZ5jxp17sYlEZDqLIHkXQ8DOY4L8SXaITdMoN0qLNcyyXh/B6ZdxsI
jTZCq8sqo4FWVdeVz7+gLktRB05FMigqbCVIDuCVixEelMMbkkF2BD6eCZxR
6j/JC0HWIBeeNRKUrDfjUIslH21xZOKI9E12uNvX0Ir4US90wuprJL1M8g1B
TWefcKiGRFfWIFnPQfGx6iAyU4Krp0WjDLEHyLWZ5CCrMmiBPDyJEEV7hF+h
RpHNaB/ZHd0YcjrFrcSa3mpRrCcsY2eTljqt0TWIq1qNEOskJOuUHv/FTetc
ZKhpgaMkmVhcTFFaxZqqqHAo9isfnOqNOdX8GUCO9dPlOA7lQUaGos7FpuJP
neXaZYhk0pHsK59Ack46q0IUPbPG/PnESJe7o07zhK6thD3kqHY6bFr+sCQP
1cmZvAJDqOqfQSRnsKaMIDpZLLHbUYIgznbypPE3UZcXMXMEmBgEOZ24G+Pc
XPCi/uwutln8WXLaDK4tLm/tRLKv0UGSea3PJB6N+uEp4jGlghof8VEV4q9q
YdVYhbIGSFCbeIA2UxEko/MmuWmJLpq/Mj308BJNfd2KzsPD4POQInB9Pk9m
nJAIlqdxMv6zm++UlAR6MygxySgPQhww5uYnO5x6EtMz74PK1jlMIRtXC0Wv
Q8gJmDRC635OeZlwswzWvqeVVR/2m3G6DWlDQYi/vK7Cx5uWy0qpbG1qD9Hj
v/60Zpab2AFlM+Ww6DSx10mJdxcEurLX8YSn+jQopxw23YBKgypaOH7YKICa
rCagxJQN7eFlgZUzSX25avcIejtSo1z8Tz38MFFXK9JMxdoqnKpOYZcDdU0l
QnLOjdWSI7lHNM4ljQzFta98UNLtRI3ORGWUy9UstH7eSMSmysvOEt2+WFDi
6P6pfeZ0GRmTWMs1W/XnbCcDPP2h6kwLFcyxBphGhScs8SX6UHeKzvKBD6eR
+sI/0A6HXumX+1zfERTN1lrxG5eBSJxFFvZiOpFjrxKTrJCkjw98/cXl/LXM
VN9AG0psgfDx8YWvrxd8qHQgMIKpHqnhdKdAk1XxtzWptDaNHI7Nur7/8XQL
WhNvQXwNscMRJxTPxx7/z/M9kpwpu12WOpzg7aGomNrsigRK3Po3svtkJvYT
094YlFCt0ElaJu9zPtElvdFV8YZT4mmxSe/MYPYxjXQFZSPH0sXgecJWIyYE
4nlqqkK8xWAeEMIa7cn4EwlU7K7JkTRv2k/EVz19A5GcHCg7TMWnDHupOfb0
Ax+rcjD/+/NJpFL/AqfCtrXJdFg5SskKy6/Oer4r8+tzjt5n+g39x+P/hIcK
jHj8L/8fjqUWWg==\
\>"]],

Cell[BoxData["\<\"comp_slide.pdf\"\>"], "Output",
 CellChangeTimes->{{3.596161313442546*^9, 3.596161477827229*^9}, {
   3.596163327182301*^9, 3.596163333802511*^9}, {3.5961633778415937`*^9, 
   3.596163429181131*^9}, {3.5961635043300037`*^9, 3.596163535851254*^9}, 
   3.59616448571883*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"table", "[", "pairs_", "]"}], ":=", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TableForm", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "6"}], "]"}], "]"}], ",", 
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"7", ";;", "12"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"TableAlignments", "\[Rule]", "Center"}], ",", 
         RowBox[{"TableSpacing", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "1"}], "}"}]}]}], "]"}], ",", 
       "\"\<\!\(\*SuperscriptBox[\(\), \(*\)]\)Best of \
several\\nimplementations\>\""}], "}"}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mlabels", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<CorEx\>\"", ",", 
       "\"\<N. \!\(\*SuperscriptBox[\(Net\), \(*\)]\)\>\"", ",", 
       "\"\<k-means\>\"", ",", "\"\<Link.Clus.\>\"", ",", "\"\<Spectral\>\"", 
       ",", "\"\<\!\(\*SuperscriptBox[\(NMF\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(LSA\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(PCA\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(ICA\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(ICA2\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(LLE\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(Isomap\), \(*\)]\)\>\""}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dpart", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.67"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.5", ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "\"\<\>\""}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"StringForm", "[", 
              RowBox[{"\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", "#"}], "]"}]}], "]"}]}], "}"}], "&"}], ",", 
          
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
        "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<# Variables\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "18"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "^", "9"}], "]"}], ",", "1.02"}], "}"}]}], "]"}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"PointLegend", "[", 
     RowBox[{"Automatic", ",", "mlabels", ",", 
      RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
      RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<comp3.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.596171580455021*^9, 3.596171833057804*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, 
       GraphicsComplexBox[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
        "], {{{}, {}, {
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           LineBox[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           LineBox[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           LineBox[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {{
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 1], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 2], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 3], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 4], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 5], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 7], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 8], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 9], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            10]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            11], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            12], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            13], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            14], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            15], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            16], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            17], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            18], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            19], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            20]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            21], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            22], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            23], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            25], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            26], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            27], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            28], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            29], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            30]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             31], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             32], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             33], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             34], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             35], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             36], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             37], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             38], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             39], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             40]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 41], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 42], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 43], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 44], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 45], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 46], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 47], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 48], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 49], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 50]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 51], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 52], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 53], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 54], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 55], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 56], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 57], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 58], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 59], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 
            60]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 61], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 62], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 63], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 64], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 65], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 66], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 67], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 68], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 69], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 
            70]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            71], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            72], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            73], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            74], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            75], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            76], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            77], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            78], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            79], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            80]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            81], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            82], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            83], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            84], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            85], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            86], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            87], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            88], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            89], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            90]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 91], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 92], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 93], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 94], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 95], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 96], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 97], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 98], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 99], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 100]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            101], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            102], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            103], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            104], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            105], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            106], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            107], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            108], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            109], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            110]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            111], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            112], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            113], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            114], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            115], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            116], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            117], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            118], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            119], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            120]}, {}}}], {}}, {}}, {}}, AspectRatio -> 0.67, Axes -> True, 
    AxesOrigin -> {1.3862943611198906`, 0.45}, 
    CoordinatesToolOptions :> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& )}, Epilog -> {
      InsetBox[
       FormBox[
        StyleBox["\"CorEx\"", Bold, FontSize -> 18, StripOnInput -> False], 
        TraditionalForm], 
       NCache[{
         Log[512], 1.02}, {6.238324625039508, 1.02}]]}, Frame -> True, 
    FrameLabel -> {
      FormBox["\"# Variables\"", TraditionalForm], 
      FormBox["\"Accuracy\"", TraditionalForm]}, 
    FrameTicks -> {{Automatic, {{0.5, 
         FormBox["\"\"", TraditionalForm]}, {1, 
         FormBox["\"\"", TraditionalForm]}}}, {{{1.3862943611198906`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`2\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2], Editable -> 
           False], TraditionalForm]}, {2.0794415416798357`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`3\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3], Editable -> 
           False], TraditionalForm]}, {2.772588722239781, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`4\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4], Editable -> 
           False], TraditionalForm]}, {3.4657359027997265`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`5\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5], Editable -> 
           False], TraditionalForm]}, {4.1588830833596715`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`6\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6], Editable -> 
           False], TraditionalForm]}, {4.852030263919617, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`7\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7], Editable -> 
           False], TraditionalForm]}, {5.545177444479562, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`8\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8], Editable -> 
           False], TraditionalForm]}, {6.238324625039508, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`9\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9], Editable -> 
           False], TraditionalForm]}, {6.931471805599453, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`10\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10], Editable -> 
           False], TraditionalForm]}, {7.6246189861593985`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`11\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11], Editable -> 
           False], TraditionalForm]}}, None}}, GridLines -> {None, None}, 
    LabelStyle -> {FontSize -> 18}, Method -> {}, 
    PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}}, 
    PlotRangeClipping -> True, 
    PlotRangePadding -> {{0.12476649250079015`, 0.12476649250079015`}, {0., 
     0.}}, Ticks -> {{{2.302585092994046, 
        FormBox["10", TraditionalForm]}, {2.995732273553991, 
        FormBox["20", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {5.298317366548036, 
        FormBox["200", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {7.600902459542082, 
        FormBox["2000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, Automatic}],TemplateBox[{
     StyleBox["\"CorEx\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox[
     "\"N. \\!\\(\\*SuperscriptBox[\\(Net\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox["\"k-means\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox["\"Link.Clus.\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox["\"Spectral\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(NMF\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(LSA\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(PCA\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(ICA\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(ICA2\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(LLE\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(Isomap\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14]}, "PointLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         TagBox[
          GridBox[{{
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#7}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#2}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#8}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                    Baseline)]}, {#3}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                    Baseline)]}, {#9}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#4}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                    Baseline)]}, {#10}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#5}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#11}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#6}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#12}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}}, RowSpacings -> 
               0.5, ColumnSpacings -> 1, RowAlignments -> Center, 
               ColumnAlignments -> Center], 
              Function[BoxForm`e$, 
               TableForm[
               BoxForm`e$, TableAlignments -> Center, 
                TableSpacing -> {0.5, 1}]]]}, {
            "\"\\!\\(\\*SuperscriptBox[\\(\\), \\(*\\)]\\)Best of \
several\\nimplementations\""}}, RowSpacings -> 1, ColumnAlignments -> Center, 
           ColumnAlignments -> Left], Column], 
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$, TableAlignments -> Center]]], Alignment -> 
        Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, 
        ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
       False], {FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
      False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"PointLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
             ",", #8, ",", #9, ",", #10, ",", #11, ",", #12}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"Automatic", ",", "12"}], "}"}]}]}], "}"}]}], 
       "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.5961716039297256`*^9, 3.5961716248454447`*^9}, {
   3.596171662846374*^9, 3.596171681599845*^9}, 3.5961717159456463`*^9, {
   3.596171746807425*^9, 3.5961718335815363`*^9}}],

Cell[BoxData["\<\"comp3.pdf\"\>"], "Output",
 CellChangeTimes->{{3.5961716039297256`*^9, 3.5961716248454447`*^9}, {
   3.596171662846374*^9, 3.596171681599845*^9}, 3.5961717159456463`*^9, {
   3.596171746807425*^9, 3.5961718340811653`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<t\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<e\>\""}], "}"}]}], "}"}],
    ",", 
   RowBox[{"TableAlignments", "\[Rule]", "Right"}], ",", 
   RowBox[{"TableSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.596160853901909*^9, 3.5961608778564863`*^9}, {
  3.596160916893262*^9, 3.5961609295796003`*^9}, {3.596160978337029*^9, 
  3.596161078636765*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "2", "3"},
    {"4", "5", "6"},
    {"\<\"\"\>", "8", "9"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"t\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"e\"\>"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Right}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, TableAlignments -> Right, TableSpacing -> {0, 0}]]]], "Output",\

 CellChangeTimes->{{3.596160865341078*^9, 3.596160878289513*^9}, 
   3.596160923128314*^9, {3.5961609760040827`*^9, 3.59616098158972*^9}, {
   3.5961610123276997`*^9, 3.59616107888729*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", " ", "=", 
   RowBox[{
   "Import", "[", "\"\</Users/gregv/deepcloud/synth/shan.csv\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpart", "[", "i_", "]"}], ":=", 
  RowBox[{"data", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"2", ";;", "12"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nd", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Dimensions", "[", "data", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accticks", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"0.5", "+", 
       RowBox[{"0.1", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dpart", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "10"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"accticks", ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", "\"\<\>\""}], "}"}], "&"}], ",", "accticks"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "^", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
            RowBox[{"StringForm", "[", 
             RowBox[{"\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "10"}], "}"}]}], "]"}], ",", "None"}], "}"}]}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Rho]\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "/", "2"}], "]"}], ",", "0.93"}], "}"}]}], "]"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Shannon Perfect\\nRecovery Bound\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3.5"}], ",", "0.63"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<#Variables=256\\n#Samples=2000\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5.6"}], ",", "0.94"}], "}"}]}], "]"}], ","}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"1", "/", "256"}], "/", "0.5"}], "]"}], ",", "0"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"1", "/", "256"}], "/", "0.5"}], "]"}], ",", "1.2"}], 
          "}"}]}], "}"}], "]"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<shan.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxUtIwnAAB+BlRwkG1YIs0C5BHfNqsEuHoIunHEQhDPI0kKIH4bXI/JNF
OjpYiEExlQlGh4KIFqJR7CAepBdbJO3UoQeuBe23w8fnCwtB3kVRFGPDZFxJ
7FcNdp6bJFgWfvcwf1w6xAGSO7Lsc5bpTBpiCfdEVqp4cEG8w/f16BMuS/5X
rG+yLfwTcn/ifs/SNx6Y2TXxpTbi+rPf0OleTDO8B+ctrxdrV3kffpl4H8YZ
fWgUb4WVMSyluvxY+WqHMFe54HDCrc7iBv04h4uFNQGbZ81FPJXdXse1vrTz
QTKexMZ1ZAeXO6fTuB5rneComD3F8od6joNxcoNXn7ub+I3r0JiawT7cLjsT
SW3jjFwx8T/EROFf
  "]],

Cell[BoxData["\<\"/Users/gregv/Dropbox/deep/it learning notes/Figs\"\>"], \
"Output",
 CellChangeTimes->{{3.59556267504005*^9, 3.5955627055107183`*^9}, 
   3.59561397263409*^9, {3.595614161904169*^9, 3.595614166621139*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.59556267504005*^9, 3.5955627055107183`*^9}, 
   3.59561397263409*^9, {3.595614161904169*^9, 3.5956141666518917`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{0., 1.}, {-0.6931471805599453, 
     1.}, {-1.3862943611198906`, 1.}, {-2.0794415416798357`, 
     1.}, {-2.772588722239781, 1.}, {-3.4657359027997265`, 
     0.9915}, {-4.1588830833596715`, 0.93}, {-4.852030263919617, 
     0.7035}, {-5.545177444479562, 0.5135}, {-6.238324625039508, 
     0.5055}, {-6.931471805599453, 0.502}}, {{{}, {}, 
       {RGBColor[0.24720000000000014`, 0.24, 0.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}]}}, {
       {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 1], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 2], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 3], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 4], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 5], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 6], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 7], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 8], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 9], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 10], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->10], 11]}, {}}}], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{-6.931471805599453, 0.45},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  Epilog->{
    InsetBox[
     FormBox[
      StyleBox["\"CorEx\"", Bold, FontSize -> 16, StripOnInput -> False], 
      TraditionalForm], 
     NCache[{-Log[2], 0.93}, {-0.6931471805599453, 0.93}]], 
    InsetBox[
     FormBox[
      StyleBox[
      "\"Shannon Perfect\\nRecovery Bound\"", FontSize -> 16, StripOnInput -> 
       False], TraditionalForm], {-3.5, 0.63}], 
    LineBox[{{-4.852030263919617, 0}, {-4.852030263919617, 1.2}}]},
  Frame->True,
  FrameLabel->{
    FormBox["\"\[Rho]\"", TraditionalForm], 
    FormBox["\"Accuracy\"", TraditionalForm]},
  FrameTicks->{{{{0.5, 
       FormBox["0.5`", TraditionalForm]}, {0.6, 
       FormBox["0.6`", TraditionalForm]}, {0.7, 
       FormBox["0.7`", TraditionalForm]}, {0.8, 
       FormBox["0.8`", TraditionalForm]}, {0.9, 
       FormBox["0.9`", TraditionalForm]}, {1., 
       FormBox["1.`", TraditionalForm]}}, {{0.5, 
       FormBox["\"\"", TraditionalForm]}, {0.6, 
       FormBox["\"\"", TraditionalForm]}, {0.7, 
       FormBox["\"\"", TraditionalForm]}, {0.8, 
       FormBox["\"\"", TraditionalForm]}, {0.9, 
       FormBox["\"\"", TraditionalForm]}, {1., 
       FormBox["\"\"", TraditionalForm]}}}, {{{0., 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`0\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 0], Editable -> 
         False], TraditionalForm]}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-1\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -1], Editable -> 
         False], TraditionalForm]}, {-1.3862943611198906`, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-2\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -2], Editable -> 
         False], TraditionalForm]}, {-2.0794415416798357`, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-3\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -3], Editable -> 
         False], TraditionalForm]}, {-2.772588722239781, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-4\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -4], Editable -> 
         False], TraditionalForm]}, {-3.4657359027997265`, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-5\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -5], Editable -> 
         False], TraditionalForm]}, {-4.1588830833596715`, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-6\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -6], Editable -> 
         False], TraditionalForm]}, {-4.852030263919617, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-7\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -7], Editable -> 
         False], TraditionalForm]}, {-5.545177444479562, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-8\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -8], Editable -> 
         False], TraditionalForm]}, {-6.238324625039508, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-9\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -9], Editable -> 
         False], TraditionalForm]}}, None}},
  GridLines->{None, None},
  LabelStyle->(FontSize -> 16),
  Method->{},
  PlotRange->{{-6.931471805599453, 0}, {0.45, 1.05}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.13862943611198905`, 0.13862943611198905`}, {0., 0.}},
  Ticks->{{{-6.907755278982137, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-4.605170185988092, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.302585092994046, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0., 
      FormBox[
       TagBox[
        InterpretationBox["\"1.000\"", 1., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.6094379124341003`, 
      FormBox[
       TagBox[
        InterpretationBox["\"5.000\"", 5., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.6592600369327783`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.4079456086518722`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.6094379124341003`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.203972804325936, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.5108256237659907, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.35667494393873245`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2231435513142097, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.10536051565782628`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, Automatic}]], "Output",
 CellChangeTimes->{{3.59556267504005*^9, 3.5955627055107183`*^9}, 
   3.59561397263409*^9, {3.595614161904169*^9, 
   3.5956141667195063`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData["\<\"shan.pdf\"\>"], "Output",
 CellChangeTimes->{{3.59556267504005*^9, 3.5955627055107183`*^9}, 
   3.59561397263409*^9, {3.595614161904169*^9, 3.595614167204939*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5955629320619917`*^9, 3.595562937805933*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ent", "[", "ps_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"-", "#"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", "#"}], "]"}]}], ",", "0"}], "]"}], "&"}], ",", 
     "ps"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ent", "[", 
  RowBox[{"{", 
   RowBox[{"0.25", ",", "0.25", ",", "0.25", ",", "0.25"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.595345898442237*^9, 3.595345981184121*^9}, {
  3.5953488992976294`*^9, 3.595348907305821*^9}, {3.595895735929049*^9, 
  3.5958957402311287`*^9}}],

Cell[BoxData["2.`"], "Output",
 CellChangeTimes->{{3.595345972070488*^9, 3.595345981671379*^9}, 
   3.59534890842806*^9, {3.595895732144588*^9, 3.595895740612071*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "g", ",", "\[Gamma]", ",", "n"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "f"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mi", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ent", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "/", "2"}], ",", 
        RowBox[{"f", "/", "2"}], ",", "g", ",", "g"}], "}"}], "]"}], "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "/", "4"}], ",", 
         RowBox[{"3", 
          RowBox[{"f", "/", "4"}]}], ",", "g", ",", "g"}], "}"}], "]"}]}], 
     "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"f", "/", "4"}]}], ",", 
         RowBox[{"f", "/", "4"}], ",", "g", ",", "g"}], "}"}], "]"}]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"1", ">", "f", ">", "0"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.595561466345883*^9, 3.595561481898219*^9}, {
  3.59556560876439*^9, 3.595565610866268*^9}, {3.595565714551659*^9, 
  3.595565768821515*^9}}],

Cell[BoxData[
 RowBox[{"0.18872187554086728`", " ", "f"}]], "Output",
 CellChangeTimes->{
  3.5955614825317802`*^9, 3.5955656115892363`*^9, {3.595565715736636*^9, 
   3.595565772711285*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "g", ",", "\[Gamma]", ",", "n"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "f"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mi", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ent", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "/", "2"}], ",", 
        RowBox[{"f", "/", "2"}], ",", "g", ",", "g"}], "}"}], "]"}], "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "f", ",", "g", ",", "g"}], "}"}], "]"}]}], "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{"f", ",", "0", ",", "g", ",", "g"}], "}"}], "]"}]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"1", ">", "f", ">", "0"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7eYnlTzl5CvHXdP/gWmj7z/SQXRWdHEBiN6Rdr4E
RN9YsaccRDOkBtaD6FaHf60gOkX/F/NUIK3lzcgCoj1PzeME0UE6S8F035tq
QRAdvPGeEIhuYZWWBNFtJftkQLR5ILciiN5yRQxMf3itkgOiL7Nk54PocPb2
chB9lF+0EkRvuxNRB6IVsqLBtN/vPW1gc30fd4DoqOf/ZoDoPZ/fLAXRb6Yv
3ASi384+uRes/3jpYbB7fnSB6Q1eiY9B9JGHqWB6Rk71CxDtmtIMpmWUp+pM
A9IZzHPA9Gq/O7NAdOUNp9kgukUz0XoGiC75bgeit627ULrg1CtHneMPwTQA
9dLJbg==
  "]],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.`", " ", "f"}]}]], "Output",
 CellChangeTimes->{
  3.595346720622809*^9, {3.595346782699471*^9, 3.5953468202218943`*^9}, 
   3.595346863193877*^9, {3.5953469812276087`*^9, 3.5953469937615767`*^9}, {
   3.5953479822146053`*^9, 3.5953480006118917`*^9}, 3.59534804574105*^9, 
   3.595348122734788*^9, 3.5953488628217907`*^9, {3.595348910697332*^9, 
   3.5953489371232767`*^9}, 3.595348979244339*^9, {3.595349047863929*^9, 
   3.595349063600374*^9}, {3.595349193206398*^9, 3.595349203624943*^9}, {
   3.595349254527594*^9, 3.595349295982765*^9}, {3.595349446203598*^9, 
   3.595349486882379*^9}, 3.595349533489929*^9, 3.595349787905724*^9, 
   3.5953498286149263`*^9, 3.5953503738243303`*^9, {3.5953512558435183`*^9, 
   3.595351258616994*^9}, 3.595354616272188*^9, {3.595895722004916*^9, 
   3.595895743128868*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2.00", "/", "256"}]], "Input",
 CellChangeTimes->{{3.595355120498128*^9, 3.595355138985156*^9}}],

Cell[BoxData["0.0078125`"], "Output",
 CellChangeTimes->{{3.595355121925226*^9, 3.595355139461876*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "/", "mi"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", ",", "0", ",", "0.125"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.595347047701701*^9, 3.595347060769865*^9}, {
  3.595347752470378*^9, 3.5953477591808*^9}, {3.5953489595581093`*^9, 
  3.59534896132605*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkHc41Y8egM04R9nZsrVkhZPV5+OYiURKMrMiyUwq9ycrMjr2OFYhEaFs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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 0.125}, {0., 48.37184851110176}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.595347053769993*^9, {3.595347754584468*^9, 3.5953477597873*^9}, 
   3.595348961519012*^9}]
}, Open  ]]
},
WindowSize->{921, 806},
WindowMargins->{{216, Automatic}, {Automatic, 25}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 4513, 109, 269, "Input"],
Cell[5095, 133, 1176, 17, 28, "Output"],
Cell[6274, 152, 1120, 16, 28, "Output"],
Cell[7397, 170, 44371, 1046, 255, "Output"],
Cell[51771, 1218, 1135, 16, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52943, 1239, 6774, 173, 371, "Input"],
Cell[59720, 1414, 134847, 2683, 323, 74752, 1697, "CachedBoxData", "BoxData", \
"Output"],
Cell[194570, 4099, 290, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194897, 4108, 4605, 120, 286, "Input"],
Cell[199505, 4230, 46180, 1084, 270, "Output"],
Cell[245688, 5316, 240, 3, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245965, 5324, 852, 22, 46, "Input"],
Cell[246820, 5348, 887, 24, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247744, 5377, 5097, 144, 303, "Input"],
Cell[252844, 5523, 223, 3, 28, "Output"],
Cell[253070, 5528, 168, 2, 28, "Output"],
Cell[253241, 5532, 26090, 495, 252, 10782, 243, "CachedBoxData", "BoxData", \
"Output"],
Cell[279334, 6029, 181, 2, 28, "Output"]
}, Open  ]],
Cell[279530, 6034, 94, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[279649, 6039, 729, 21, 46, "Input"],
Cell[280381, 6062, 167, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280585, 6069, 1275, 38, 80, "Input"],
Cell[281863, 6109, 190, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282090, 6118, 1379, 38, 97, "Input"],
Cell[283472, 6158, 881, 14, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284390, 6177, 120, 2, 28, "Input"],
Cell[284513, 6181, 103, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284653, 6187, 331, 8, 28, "Input"],
Cell[284987, 6197, 3347, 63, 243, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Figs/comparisons2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    271713,       6001]
NotebookOptionsPosition[    269720,       5931]
NotebookOutlinePosition[    270078,       5947]
CellTagsIndexPosition[    270035,       5944]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", " ", "=", 
   RowBox[{
   "Import", "[", "\"\</Users/gregv/deepcloud/synth/comp4.csv\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpart", "[", "i_", "]"}], ":=", 
  RowBox[{"data", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"2", ";;"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Dimensions", "[", "data", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dpart", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "10"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"StringForm", "[", 
              RowBox[{"\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", "#"}], "]"}]}], "]"}]}], "}"}], "&"}], ",", 
          
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
        "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<# Variables\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "18"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "512", "]"}], ",", "0.95"}], "}"}]}], "]"}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"PointLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", 
         RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
      RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<comp2.pdf\>\"", ",", "%"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5952828462039022`*^9, 3.595282893603631*^9}, {
   3.595282923626875*^9, 3.595283017765843*^9}, {3.595283067044343*^9, 
   3.595283075764661*^9}, {3.595337392311907*^9, 3.595337465672433*^9}, {
   3.595337571704009*^9, 3.595337574559867*^9}, {3.595337608274694*^9, 
   3.595337822750367*^9}, {3.595337855185322*^9, 3.595337873886002*^9}, {
   3.595339693557156*^9, 3.5953397153237553`*^9}, {3.595340050557049*^9, 
   3.595340085326169*^9}, {3.595340243471197*^9, 3.595340275392828*^9}, {
   3.595342226871578*^9, 3.595342228365354*^9}, {3.595350855609803*^9, 
   3.595350884102729*^9}, {3.595350975267364*^9, 3.595351000292235*^9}, {
   3.5953510981523247`*^9, 3.5953511024803133`*^9}, {3.595351645203788*^9, 
   3.595351650293254*^9}, 3.5953559812318287`*^9, {3.5953563470716*^9, 
   3.595356404918589*^9}, {3.5953575279531307`*^9, 3.5953575340717783`*^9}, 
   3.5953580146126947`*^9, {3.59535871967314*^9, 3.595358724055085*^9}, {
   3.595359331436159*^9, 3.595359332402906*^9}, {3.595569956190217*^9, 
   3.595569963341547*^9}, {3.5957520472380953`*^9, 3.59575205170121*^9}, {
   3.595752103795937*^9, 3.59575223490586*^9}, 3.595757303353177*^9, {
   3.595819556026793*^9, 3.5958195664414454`*^9}, {3.5958197422014914`*^9, 
   3.595819777616528*^9}, {3.596061713642796*^9, 3.596061713740528*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/deep/it_learning_notes/Figs\"\>"], \
"Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850264647*^9, 3.596186248455165*^9, 
   3.5963371704451637`*^9}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850264647*^9, 3.596186248455165*^9, 
   3.596337170531909*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, 
       GraphicsComplexBox[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
        "], {{{}, {}, {
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           LineBox[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           LineBox[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           LineBox[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {{
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 1], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 2], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 3], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 4], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 5], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 7], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 8], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 9], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            10]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            11], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            12], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            13], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            14], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            15], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            16], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            17], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            18], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            19], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            20]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            21], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            22], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            23], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            25], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            26], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            27], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            28], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            29], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            30]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             31], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             32], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             33], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             34], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             35], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             36], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             37], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             38], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             39], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             40]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 41], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 42], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 43], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 44], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 45], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 46], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 47], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 48], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 49], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 50]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 51], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 52], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 53], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 54], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 55], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 56], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 57], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 58], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 59], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 
            60]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 61], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 62], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 63], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 64], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 65], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 66], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 67], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 68], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 69], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 
            70]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            71], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            72], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            73], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            74], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            75], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            76], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            77], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            78], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            79], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            80]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            81], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            82], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            83], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            84], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            85], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            86], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            87], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            88], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            89], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            90]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 91], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 92], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 93], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 94], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 95], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 96], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 97], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 98], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 99], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 100]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            101], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            102], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            103], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            104], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            105], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            106], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            107], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            108], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            109], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            110]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            111], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            112], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            113], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            114], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            115], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            116], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            117], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            118], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            119], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            120]}, {}}}], {}}, {}}, {}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
    AxesOrigin -> {1.3862943611198906`, 0.45}, 
    CoordinatesToolOptions :> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& )}, Epilog -> {
      InsetBox[
       FormBox[
        StyleBox["\"CorEx\"", Bold, FontSize -> 18, StripOnInput -> False], 
        TraditionalForm], 
       NCache[{
         Log[512], 0.95}, {6.238324625039508, 0.95}]]}, Frame -> True, 
    FrameLabel -> {
      FormBox["\"# Variables\"", TraditionalForm], 
      FormBox["\"Accuracy\"", TraditionalForm]}, 
    FrameTicks -> {{Automatic, Automatic}, {{{1.3862943611198906`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`2\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2], Editable -> 
           False], TraditionalForm]}, {2.0794415416798357`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`3\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3], Editable -> 
           False], TraditionalForm]}, {2.772588722239781, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`4\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4], Editable -> 
           False], TraditionalForm]}, {3.4657359027997265`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`5\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5], Editable -> 
           False], TraditionalForm]}, {4.1588830833596715`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`6\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6], Editable -> 
           False], TraditionalForm]}, {4.852030263919617, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`7\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7], Editable -> 
           False], TraditionalForm]}, {5.545177444479562, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`8\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8], Editable -> 
           False], TraditionalForm]}, {6.238324625039508, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`9\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9], Editable -> 
           False], TraditionalForm]}, {6.931471805599453, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`10\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10], Editable -> 
           False], TraditionalForm]}, {7.6246189861593985`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`11\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11], Editable -> 
           False], TraditionalForm]}}, None}}, GridLines -> {None, None}, 
    LabelStyle -> (FontSize -> 18), Method -> {}, 
    PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}}, 
    PlotRangeClipping -> True, 
    PlotRangePadding -> {{0.12476649250079015`, 0.12476649250079015`}, {0., 
     0.}}, Ticks -> {{{2.302585092994046, 
        FormBox["10", TraditionalForm]}, {2.995732273553991, 
        FormBox["20", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {5.298317366548036, 
        FormBox["200", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {7.600902459542082, 
        FormBox["2000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, Automatic}],
   TemplateBox[{
    "\"CorEx\"", "\"N.Net\"", "\"K-means\"", "\"Hierarch.\"", "\"Spectral\"", 
     "\"NMF\"", "\"LSA\"", "\"PCA\"", "\"ICA\"", "\"ICA2\"", "\"LLE\"", 
     "\"Isomap\""}, "PointLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #2}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                  Baseline)], #3}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #4}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #5}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #6}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #7}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #8}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"], 
            TagBox[
             GridBox[{{
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                  Baseline)], #9}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                  Baseline)], #10}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #11}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #12}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"PointLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
             ",", #8, ",", #9, ",", #10, ",", #11, ",", #12}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"Automatic", ",", "10"}], "}"}]}]}], "}"}]}], 
       "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850264647*^9, 3.596186248455165*^9, 
   3.5963371708866463`*^9}],

Cell[BoxData["\<\"comp2.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850264647*^9, 3.596186248455165*^9, 
   3.596337172031929*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Slide", " ", "version"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"table", "[", "pairs_", "]"}], ":=", 
    RowBox[{"TableForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TableForm", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "6"}], "]"}], "]"}], ",", 
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"7", ";;"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"TableAlignments", "\[Rule]", "Center"}], ",", 
         RowBox[{"TableSpacing", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
       "\"\<\!\(\*SuperscriptBox[\(\\\ \\\ \\\ \), \(*\)]\)Best of \
several\>\""}], "}"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"table", "[", "pairs_", "]"}], ":=", 
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pairs", "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"pairs", "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "9", "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "10", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "11", "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "12", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"TableAlignments", "\[Rule]", "Center"}], ",", 
      RowBox[{"TableSpacing", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "1"}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mlabels", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Bold"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<CorEx\>\"", ",", 
         "\"\<N. \!\(\*SuperscriptBox[\(Net\), \(*\)]\)\>\"", ",", 
         "\"\<k-means\>\"", ",", "\"\<Link.Clus.\>\"", ",", 
         "\"\<Spectral\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(NMF\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(LSA\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(PCA\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(ICA\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(ICA2\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(LLE\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(Isomap\), \(*\)]\)\>\""}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListLogLinearPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dpart", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.85"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.5", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "\"\<\>\""}], "}"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", 
               RowBox[{"StringForm", "[", 
                RowBox[{
                "\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
                 RowBox[{"Log", "[", 
                  RowBox[{"2", ",", "#"}], "]"}]}], "]"}]}], "}"}], "&"}], 
            ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
          "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<# Variables\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Bold", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
           RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"2", "^", "9"}], "]"}], ",", "1.02"}], "}"}]}], "]"}], 
       "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"PointLegend", "[", 
         RowBox[{"Automatic", ",", "mlabels", ",", 
          RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
          RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.73", ",", "0.6"}], "}"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<comp_slide.pdf\>\"", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzU0oQwEAB/CHw9o4kNt87aOV6aWlrXBQE7vovZCUC/VKlo8mbsZ8PdkF
0cjHK14WB7xJWSujldVkB4etLWk2tMlaRA5alP3f4d/v8u//VzKWzv58giDK
coHZX6nKeZs2FrFSDSwu2NBBX7KyDh6E+lqgXBI3wbMHgYJq/oKGc9G2Lhjh
rrrFnd0bM3RHZUOwKdhogXkSxxRc8L2zkNYKduhsp9ehdZ/cEfeXXp1wdDp9
Iv6PxC9hptcTgILgKFEE08YOx1EptN8/yiGXmSiHmZgxBs0rgwlIWmSsEr2f
1CokTM/b0BtV89Dk0guQ8e65IXvt98EZLizqas764df55h1sHfeE4PC8LgZt
PRVPsMZGpOAfNfsBqTf6E1aTk4WqnLWHx/VQ52aq1DkjA7wCctakBhq21kgY
HtMb4DL70gC/A2EXTGgXT+E/srvuHg==
  "]],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
       "], {{{}, {}, 
         {RGBColor[0.24720000000000014`, 0.24, 0.6], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, 
         {RGBColor[0.6, 0.24, 0.4428931686004542], 
          LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, 
         {RGBColor[0.6, 0.5470136627990908, 0.24], 
          LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, 
         {RGBColor[0.24, 0.6, 0.33692049419863584`], 
          LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, 
         {RGBColor[0.24, 0.3531726744018182, 0.6], 
          LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, 
         {RGBColor[0.6, 0.24, 0.5632658430022722], 
          LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, 
         {RGBColor[0.6, 0.42664098839727194`, 0.24], 
          LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, 
         {RGBColor[0.2634521802031821, 0.6, 0.24], 
          LineBox[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, 
         {RGBColor[0.24, 0.47354534880363613`, 0.6], 
          LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, 
         {RGBColor[0.5163614825959097, 0.24, 0.6], 
          LineBox[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
         {RGBColor[0.6, 0.3062683139954558, 0.24], 
          LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, 
         {RGBColor[0.3838248546049982, 0.6, 0.24], 
          LineBox[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {
         {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 1], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 2], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 3], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 4], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 5], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 6], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 7], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 8], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 9], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 10]}, 
         {RGBColor[0.6, 0.24, 0.4428931686004542], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 11], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 12], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 13], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 14], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 15], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 16], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 17], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 18], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 19], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 20]}, 
         {RGBColor[0.6, 0.5470136627990908, 0.24], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 21], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 22], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 23], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 24], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 25], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 26], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 27], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 28], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 29], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 30]}, 
         {RGBColor[0.24, 0.6, 0.33692049419863584`], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 31], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 32], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 33], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 34], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 35], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 36], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 37], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 38], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 39], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 40]}, 
         {RGBColor[0.24, 0.3531726744018182, 0.6], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 41], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 42], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 43], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 44], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 45], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 46], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 47], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 48], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 49], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 50]}, 
         {RGBColor[0.6, 0.24, 0.5632658430022722], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 51], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 52], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 53], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 54], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 55], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 56], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 57], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 58], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 59], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 60]}, 
         {RGBColor[0.6, 0.42664098839727194`, 0.24], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 61], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 62], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 63], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 64], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 65], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 66], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 67], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 68], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 69], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 70]}, 
         {RGBColor[0.2634521802031821, 0.6, 0.24], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 71], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 72], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 73], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 74], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 75], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 76], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 77], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 78], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 79], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 80]}, 
         {RGBColor[0.24, 0.47354534880363613`, 0.6], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 81], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 82], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 83], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 84], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 85], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 86], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 87], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 88], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 89], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 90]}, 
         {RGBColor[0.5163614825959097, 0.24, 0.6], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 91], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 92], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 93], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 94], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 95], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 96], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 97], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 98], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 99], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 100]}, 
         {RGBColor[0.6, 0.3062683139954558, 0.24], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 101], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 102], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 103], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 104], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 105], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 106], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 107], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 108], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 109], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 110]}, 
         {RGBColor[0.3838248546049982, 0.6, 0.24], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 111], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 112], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 113], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 114], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 115], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 116], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 117], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 118], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 119], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 120]}, {}}}], {}}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"CorEx\"", StripOnInput -> False, FontWeight -> Bold],
       StyleBox[
       "\"N. \\!\\(\\*SuperscriptBox[\\(Net\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"k-means\"", StripOnInput -> False, FontWeight -> Bold],StyleBox[
       "\"Link.Clus.\"", StripOnInput -> False, FontWeight -> Bold],StyleBox[
       "\"Spectral\"", StripOnInput -> False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(NMF\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(LSA\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(PCA\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(ICA\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(ICA2\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(LLE\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(Isomap\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold]},
      "PointLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          InterpretationBox[
           GridBox[{{
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#7}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#8}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#2}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#5}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#6}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {"\"\"", 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                   Baseline)]}, {#3}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#4}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {"\"\"", 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                   Baseline)]}, {#9}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                   Baseline)]}, {#10}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {"\"\"", 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#11}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#12}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}}, RowAlignments -> Baseline, ColumnAlignments -> Center, 
            RowSpacings -> 0.5, ColumnSpacings -> 1.], 
           TableForm[{{{
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                   Text[
                    Style["\[FilledCircle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                   Text[
                    Style["\[EmptySquare]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#7]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.2634521802031821, 0.6, 0.24]], {
                   Text[
                    Style["\[EmptyDiamond]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#8]}}, {{
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.24, 0.4428931686004542]], {
                   Text[
                    Style["\[FilledSquare]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#2]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.3531726744018182, 0.6]], {
                   Text[
                    Style["\[FilledDownTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#5]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.24, 0.5632658430022722]], {
                   Text[
                    Style["\[EmptyCircle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#6]}}, {"", {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.5470136627990908, 0.24]], {
                   Text[
                    Style["\[FilledDiamond]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                 Baseline)], 
               RawBoxes[#3]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                   Text[
                    Style["\[FilledUpTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#4]}}, {"", {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                   Text[
                    Style["\[EmptyUpTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                 Baseline)], 
               RawBoxes[#9]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.5163614825959097, 0.24, 0.6]], {
                   Text[
                    Style["\[EmptyDownTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                 Baseline)], 
               RawBoxes[#10]}}, {"", {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.3062683139954558, 0.24]], {
                   Text[
                    Style["\[FilledCircle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#11]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.3838248546049982, 0.6, 0.24]], {
                   Text[
                    Style["\[FilledSquare]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#12]}}}, TableAlignments -> Center, 
            TableSpacing -> {0.5, 1}]], Alignment -> Left, AppearanceElements -> 
          None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
          "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
        FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
        False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}],
                    "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9, ",", #10, ",", #11, ",", #12}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "12"}], "}"}]}]}], "}"}]}], 
         "]"}]& )], Scaled[{0.73, 0.6}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.85,
   Axes->True,
   AxesOrigin->{1.3862943611198906`, 0.45},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& )},
   Epilog->{
     InsetBox[
      FormBox[
       StyleBox["\"CorEx\"", Bold, FontSize -> 18, StripOnInput -> False], 
       TraditionalForm], 
      NCache[{
        Log[512], 1.02}, {6.238324625039508, 1.02}]]},
   Frame->True,
   FrameLabel->{
     FormBox["\"# Variables\"", TraditionalForm], 
     FormBox["\"Accuracy\"", TraditionalForm]},
   FrameTicks->{{Automatic, {{0.5, 
        FormBox["\"\"", TraditionalForm]}, {1, 
        FormBox["\"\"", TraditionalForm]}}}, {{{1.3862943611198906`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`2\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2], Editable -> 
          False], TraditionalForm]}, {2.0794415416798357`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`3\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3], Editable -> 
          False], TraditionalForm]}, {2.772588722239781, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`4\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4], Editable -> 
          False], TraditionalForm]}, {3.4657359027997265`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`5\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5], Editable -> 
          False], TraditionalForm]}, {4.1588830833596715`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`6\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6], Editable -> 
          False], TraditionalForm]}, {4.852030263919617, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`7\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7], Editable -> 
          False], TraditionalForm]}, {5.545177444479562, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`8\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8], Editable -> 
          False], TraditionalForm]}, {6.238324625039508, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`9\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9], Editable -> 
          False], TraditionalForm]}, {6.931471805599453, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`10\\)\
\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10], Editable -> 
          False], TraditionalForm]}, {7.6246189861593985`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`11\\)\
\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11], Editable -> 
          False], TraditionalForm]}}, None}},
   GridLines->{None, None},
   LabelStyle->{Bold, FontSize -> 18},
   Method->{},
   PlotRange->{{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0.12476649250079015`, 0.12476649250079015`}, {0., 0.}},
   
   Ticks->{{{2.302585092994046, 
       FormBox["10", TraditionalForm]}, {2.995732273553991, 
       FormBox["20", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {5.298317366548036, 
       FormBox["200", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {7.600902459542082, 
       FormBox["2000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, 
       GraphicsComplex[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
        "], {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            RGBColor[0.24720000000000014`, 0.24, 0.6]], 
           Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.4428931686004542]], 
           Line[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, {
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.5470136627990908, 0.24]], 
           Line[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, {
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.6, 0.33692049419863584`]], 
           Line[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, {
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.3531726744018182, 0.6]], 
           Line[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, {
           Hue[0.8503398874989481, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.5632658430022722]], 
           Line[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, {
           Hue[0.08640786499873876, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.42664098839727194`, 0.24]], 
           Line[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, {
           Hue[0.3224758424985268, 0.6, 0.6], 
           Directive[
            RGBColor[0.2634521802031821, 0.6, 0.24]], 
           Line[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, {
           Hue[0.5585438199983166, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.47354534880363613`, 0.6]], 
           Line[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, {
           Hue[0.7946117974981064, 0.6, 0.6], 
           Directive[
            RGBColor[0.5163614825959097, 0.24, 0.6]], 
           Line[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {
           Hue[0.030679774997896203`, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.3062683139954558, 0.24]], 
           Line[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, {
           Hue[0.266747752497686, 0.6, 0.6], 
           Directive[
            RGBColor[0.3838248546049982, 0.6, 0.24]], 
           Line[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            RGBColor[0.24720000000000014`, 0.24, 0.6]], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 1], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 2], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 3], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 4], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 5], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 6], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 7], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 8], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 9], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 10]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.4428931686004542]], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 11], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 12], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 13], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 14], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 15], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 16], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 17], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 18], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 19], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 20]}, {
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.5470136627990908, 0.24]], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 21], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 22], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 23], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 24], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 25], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 26], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 27], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 28], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 29], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 30]}, {
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.6, 0.33692049419863584`]], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 31], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 32], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 33], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 34], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 35], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 36], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 37], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 38], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 39], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 40]}, {
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.3531726744018182, 0.6]], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 41], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 42], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 43], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 44], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 45], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 46], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 47], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 48], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 49], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 50]}, {
           Hue[0.8503398874989481, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.5632658430022722]], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 51], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 52], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 53], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 54], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 55], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 56], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 57], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 58], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 59], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 60]}, {
           Hue[0.08640786499873876, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.42664098839727194`, 0.24]], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 61], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 62], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 63], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 64], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 65], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 66], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 67], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 68], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 69], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 70]}, {
           Hue[0.3224758424985268, 0.6, 0.6], 
           Directive[
            RGBColor[0.2634521802031821, 0.6, 0.24]], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 71], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 72], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 73], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 74], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 75], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 76], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 77], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 78], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 79], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 80]}, {
           Hue[0.5585438199983166, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.47354534880363613`, 0.6]], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 81], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 82], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 83], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 84], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 85], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 86], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 87], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 88], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 89], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 90]}, {
           Hue[0.7946117974981064, 0.6, 0.6], 
           Directive[
            RGBColor[0.5163614825959097, 0.24, 0.6]], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 91], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 92], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 93], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 94], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 95], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 96], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 97], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 98], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 99], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 100]}, {
           Hue[0.030679774997896203`, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.3062683139954558, 0.24]], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 101], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 102], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 103], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 104], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 105], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 106], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 107], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 108], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 109], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 110]}, {
           Hue[0.266747752497686, 0.6, 0.6], 
           Directive[
            RGBColor[0.3838248546049982, 0.6, 0.24]], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 111], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 112], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 113], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 114], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 115], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 116], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 117], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 118], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 119], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 
            120]}, {}}}], {}}, {}}, {
     FrameLabel -> {"# Variables", "Accuracy"}, 
      Ticks -> {{{2.302585092994046, 10}, {2.995732273553991, 20}, {
         3.912023005428146, 50}, {4.605170185988092, 100}, {
         5.298317366548036, 200}, {6.214608098422191, 500}, {
         6.907755278982137, 1000}, {7.600902459542082, 2000}, {
         8.517193191416238, 5000}, {3.4011973816621555`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {3.6888794541139363`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.0943445622221, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.248495242049359, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.382026634673881, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.499809670330265, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {5.703782474656201, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {5.991464547107982, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.396929655216146, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.551080335043404, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.684611727667927, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.802394763324311, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {8.006367567650246, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {8.294049640102028, "", {0.00375, 0.}, {
           Thickness[0.001]}}}, Automatic}, GridLines -> {None, None}, 
      FrameTicks -> {{
        Automatic, {{0.5, ""}, {1, ""}}}, {{{1.3862943611198906`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2]}, {
          2.0794415416798357`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3]}, {
          2.772588722239781, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4]}, {
          3.4657359027997265`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5]}, {
          4.1588830833596715`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6]}, {
          4.852030263919617, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7]}, {
          5.545177444479562, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8]}, {
          6.238324625039508, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9]}, {
          6.931471805599453, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10]}, {
          7.6246189861593985`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11]}}, None}}, 
      AxesOrigin -> {1.3862943611198906`, 0.45}, 
      PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}},
       FrameLabel -> {"# Variables", "Accuracy"}, AspectRatio -> 0.85, Axes -> 
      True, AxesOrigin -> {2., 0.46}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, Epilog -> {
        Text[
         Style["CorEx", Bold, FontSize -> 18], {
          Log[512], 1.02}]}, Frame -> True, 
      FrameLabel -> {"# Variables", "Accuracy"}, 
      FrameTicks -> {{Automatic, {{0.5, ""}, {1, ""}}}, {{{4, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2]}, {8, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3]}, {16, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4]}, {32, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5]}, {64, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6]}, {128, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7]}, {256, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8]}, {512, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9]}, {1024, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10]}, {2048, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11]}}, None}}, 
      LabelStyle -> {Bold, FontSize -> 18}, Method -> {}, 
      PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}},
       PlotRangeClipping -> True, 
      PlotRangePadding -> {{0.12476649250079015`, 0.12476649250079015`}, {0., 
       0.}}}], {
     Placed[
      PointLegend[{
        Directive[
         RGBColor[0.24720000000000014`, 0.24, 0.6]], 
        Directive[
         RGBColor[0.6, 0.24, 0.4428931686004542]], 
        Directive[
         RGBColor[0.6, 0.5470136627990908, 0.24]], 
        Directive[
         RGBColor[0.24, 0.6, 0.33692049419863584`]], 
        Directive[
         RGBColor[0.24, 0.3531726744018182, 0.6]], 
        Directive[
         RGBColor[0.6, 0.24, 0.5632658430022722]], 
        Directive[
         RGBColor[0.6, 0.42664098839727194`, 0.24]], 
        Directive[
         RGBColor[0.2634521802031821, 0.6, 0.24]], 
        Directive[
         RGBColor[0.24, 0.47354534880363613`, 0.6]], 
        Directive[
         RGBColor[0.5163614825959097, 0.24, 0.6]], 
        Directive[
         RGBColor[0.6, 0.3062683139954558, 0.24]], 
        Directive[
         RGBColor[0.3838248546049982, 0.6, 0.24]]}, {
        Style["CorEx", Bold], 
        Style["N. \!\(\*SuperscriptBox[\(Net\), \(*\)]\)", Bold], 
        Style["k-means", Bold], 
        Style["Link.Clus.", Bold], 
        Style["Spectral", Bold], 
        Style["\!\(\*SuperscriptBox[\(NMF\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(LSA\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(PCA\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(ICA\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(ICA2\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(LLE\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(Isomap\), \(*\)]\)", Bold]}, 
       LegendLayout -> $CellContext`table, LegendMarkers -> {Automatic, 12}, 
       LegendLayout -> $CellContext`table, LegendMarkers -> Automatic], {0.73,
       0.6}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.596161313442546*^9, 3.596161477827229*^9}, {
   3.596163327182301*^9, 3.596163333802511*^9}, {3.5961633778415937`*^9, 
   3.596163429181131*^9}, {3.5961635043300037`*^9, 3.596163535851254*^9}, 
   3.596164485183201*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData["\<\"comp_slide.pdf\"\>"], "Output",
 CellChangeTimes->{{3.596161313442546*^9, 3.596161477827229*^9}, {
   3.596163327182301*^9, 3.596163333802511*^9}, {3.5961633778415937`*^9, 
   3.596163429181131*^9}, {3.5961635043300037`*^9, 3.596163535851254*^9}, 
   3.59616448571883*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"table", "[", "pairs_", "]"}], ":=", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TableForm", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "6"}], "]"}], "]"}], ",", 
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"7", ";;", "12"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"TableAlignments", "\[Rule]", "Center"}], ",", 
         RowBox[{"TableSpacing", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "1"}], "}"}]}]}], "]"}], ",", 
       "\"\<\!\(\*SuperscriptBox[\(\), \(*\)]\)Best of \
several\\nimplementations\>\""}], "}"}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mlabels", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<CorEx\>\"", ",", 
       "\"\<N. \!\(\*SuperscriptBox[\(Net\), \(*\)]\)\>\"", ",", 
       "\"\<k-means\>\"", ",", "\"\<Link.Clus.\>\"", ",", "\"\<Spectral\>\"", 
       ",", "\"\<\!\(\*SuperscriptBox[\(NMF\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(LSA\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(PCA\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(ICA\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(ICA2\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(LLE\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(Isomap\), \(*\)]\)\>\""}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dpart", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.67"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.5", ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "\"\<\>\""}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"StringForm", "[", 
              RowBox[{"\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", "#"}], "]"}]}], "]"}]}], "}"}], "&"}], ",", 
          
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
        "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<# Variables\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "18"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "^", "9"}], "]"}], ",", "0.93"}], "}"}]}], "]"}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"PointLegend", "[", 
     RowBox[{"Automatic", ",", "mlabels", ",", 
      RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
      RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<comp3.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.596171580455021*^9, 3.596171833057804*^9}, {
  3.596186261763632*^9, 3.5961862694625587`*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, 
       GraphicsComplexBox[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
        "], {{{}, {}, {
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           LineBox[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           LineBox[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           LineBox[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {{
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 1], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 2], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 3], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 4], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 5], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 7], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 8], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 9], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            10]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            11], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            12], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            13], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            14], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            15], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            16], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            17], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            18], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            19], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            20]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            21], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            22], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            23], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            25], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            26], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            27], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            28], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            29], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            30]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             31], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             32], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             33], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             34], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             35], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             36], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             37], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             38], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             39], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             40]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 41], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 42], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 43], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 44], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 45], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 46], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 47], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 48], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 49], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 50]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 51], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 52], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 53], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 54], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 55], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 56], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 57], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 58], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 59], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 
            60]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 61], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 62], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 63], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 64], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 65], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 66], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 67], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 68], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 69], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 
            70]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            71], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            72], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            73], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            74], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            75], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            76], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            77], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            78], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            79], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            80]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            81], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            82], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            83], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            84], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            85], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            86], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            87], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            88], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            89], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            90]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 91], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 92], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 93], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 94], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 95], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 96], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 97], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 98], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 99], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 100]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            101], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            102], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            103], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            104], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            105], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            106], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            107], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            108], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            109], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            110]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            111], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            112], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            113], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            114], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            115], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            116], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            117], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            118], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            119], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            120]}, {}}}], {}}, {}}, {}}, AspectRatio -> 0.67, Axes -> True, 
    AxesOrigin -> {1.3862943611198906`, 0.45}, 
    CoordinatesToolOptions :> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& )}, Epilog -> {
      InsetBox[
       FormBox[
        StyleBox["\"CorEx\"", Bold, FontSize -> 18, StripOnInput -> False], 
        TraditionalForm], 
       NCache[{
         Log[512], 0.93}, {6.238324625039508, 0.93}]]}, Frame -> True, 
    FrameLabel -> {
      FormBox["\"# Variables\"", TraditionalForm], 
      FormBox["\"Accuracy\"", TraditionalForm]}, 
    FrameTicks -> {{Automatic, {{0.5, 
         FormBox["\"\"", TraditionalForm]}, {1, 
         FormBox["\"\"", TraditionalForm]}}}, {{{1.3862943611198906`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`2\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2], Editable -> 
           False], TraditionalForm]}, {2.0794415416798357`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`3\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3], Editable -> 
           False], TraditionalForm]}, {2.772588722239781, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`4\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4], Editable -> 
           False], TraditionalForm]}, {3.4657359027997265`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`5\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5], Editable -> 
           False], TraditionalForm]}, {4.1588830833596715`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`6\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6], Editable -> 
           False], TraditionalForm]}, {4.852030263919617, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`7\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7], Editable -> 
           False], TraditionalForm]}, {5.545177444479562, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`8\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8], Editable -> 
           False], TraditionalForm]}, {6.238324625039508, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`9\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9], Editable -> 
           False], TraditionalForm]}, {6.931471805599453, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`10\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10], Editable -> 
           False], TraditionalForm]}, {7.6246189861593985`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`11\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11], Editable -> 
           False], TraditionalForm]}}, None}}, GridLines -> {None, None}, 
    LabelStyle -> {FontSize -> 18}, Method -> {}, 
    PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}}, 
    PlotRangeClipping -> True, 
    PlotRangePadding -> {{0.12476649250079015`, 0.12476649250079015`}, {0., 
     0.}}, Ticks -> {{{2.302585092994046, 
        FormBox["10", TraditionalForm]}, {2.995732273553991, 
        FormBox["20", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {5.298317366548036, 
        FormBox["200", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {7.600902459542082, 
        FormBox["2000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, Automatic}],TemplateBox[{
     StyleBox["\"CorEx\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox[
     "\"N. \\!\\(\\*SuperscriptBox[\\(Net\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox["\"k-means\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox["\"Link.Clus.\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox["\"Spectral\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(NMF\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(LSA\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(PCA\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(ICA\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(ICA2\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(LLE\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(Isomap\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14]}, "PointLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         TagBox[
          GridBox[{{
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#7}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#2}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#8}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                    Baseline)]}, {#3}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                    Baseline)]}, {#9}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#4}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                    Baseline)]}, {#10}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#5}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#11}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#6}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#12}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}}, RowSpacings -> 
               0.5, ColumnSpacings -> 1, RowAlignments -> Center, 
               ColumnAlignments -> Center], 
              Function[BoxForm`e$, 
               TableForm[
               BoxForm`e$, TableAlignments -> Center, 
                TableSpacing -> {0.5, 1}]]]}, {
            "\"\\!\\(\\*SuperscriptBox[\\(\\), \\(*\\)]\\)Best of \
several\\nimplementations\""}}, RowSpacings -> 1, ColumnAlignments -> Center, 
           ColumnAlignments -> Left], Column], 
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$, TableAlignments -> Center]]], Alignment -> 
        Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, 
        ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
       False], {FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
      False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"PointLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
             ",", #8, ",", #9, ",", #10, ",", #11, ",", #12}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"Automatic", ",", "12"}], "}"}]}]}], "}"}]}], 
       "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.5961716039297256`*^9, 3.5961716248454447`*^9}, {
   3.596171662846374*^9, 3.596171681599845*^9}, 3.5961717159456463`*^9, {
   3.596171746807425*^9, 3.5961718335815363`*^9}, {3.5961862631687117`*^9, 
   3.59618627007257*^9}}],

Cell[BoxData["\<\"comp3.pdf\"\>"], "Output",
 CellChangeTimes->{{3.5961716039297256`*^9, 3.5961716248454447`*^9}, {
   3.596171662846374*^9, 3.596171681599845*^9}, 3.5961717159456463`*^9, {
   3.596171746807425*^9, 3.5961718335815363`*^9}, {3.5961862631687117`*^9, 
   3.596186270671899*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<t\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<e\>\""}], "}"}]}], "}"}],
    ",", 
   RowBox[{"TableAlignments", "\[Rule]", "Right"}], ",", 
   RowBox[{"TableSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.596160853901909*^9, 3.5961608778564863`*^9}, {
  3.596160916893262*^9, 3.5961609295796003`*^9}, {3.596160978337029*^9, 
  3.596161078636765*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "2", "3"},
    {"4", "5", "6"},
    {"\<\"\"\>", "8", "9"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"t\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"e\"\>"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Right}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, TableAlignments -> Right, TableSpacing -> {0, 0}]]]], "Output",\

 CellChangeTimes->{{3.596160865341078*^9, 3.596160878289513*^9}, 
   3.596160923128314*^9, {3.5961609760040827`*^9, 3.59616098158972*^9}, {
   3.5961610123276997`*^9, 3.59616107888729*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", " ", "=", 
   RowBox[{
   "Import", "[", "\"\</Users/gregv/deepcloud/synth/shan2.csv\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpart", "[", "i_", "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", "#"}], "]"}]}], "&"}], ",", 
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", ";;", "12"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"data", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"2", ";;", "12"}], ",", 
        RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nd", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Dimensions", "[", "data", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accticks", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"0.5", "+", 
       RowBox[{"0.1", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dpart", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "10"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"accticks", ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", "\"\<\>\""}], "}"}], "&"}], ",", "accticks"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", 
            RowBox[{"StringForm", "[", 
             RowBox[{"\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "10"}], "}"}]}], "]"}], ",", "None"}], "}"}]}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Rho]\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0.93"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Shannon Perfect\\nRecovery Bound\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "0.58"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(t\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"6.7", ",", "0.5"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<#Variables=256\\n#Samples=2000\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5.6"}], ",", "0.94"}], "}"}]}], "]"}], ","}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "1.2"}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<shan.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.595359342132636*^9, 3.595359346323536*^9}, {
   3.5953594078573837`*^9, 3.595359493551806*^9}, {3.595560237142363*^9, 
   3.59556023984334*^9}, {3.5955603327761908`*^9, 3.595560523794077*^9}, {
   3.595560556764174*^9, 3.595560691588477*^9}, {3.59556073764596*^9, 
   3.595560762048204*^9}, {3.595560864354732*^9, 3.5955608837220583`*^9}, {
   3.595560916605116*^9, 3.595560977340179*^9}, {3.595561128527775*^9, 
   3.595561179158943*^9}, {3.5955612170308437`*^9, 3.5955612293986673`*^9}, {
   3.5955612792899017`*^9, 3.5955613050902853`*^9}, {3.5955613741370296`*^9, 
   3.595561376424642*^9}, {3.5955616798112507`*^9, 3.595561685899335*^9}, {
   3.59556172650141*^9, 3.595561734908305*^9}, {3.595561851896201*^9, 
   3.595561902834958*^9}, {3.595562044519812*^9, 3.595562044721654*^9}, {
   3.595562124361526*^9, 3.5955621313051653`*^9}, {3.595562170750452*^9, 
   3.595562319234232*^9}, {3.595562413081109*^9, 3.595562462529381*^9}, {
   3.595562540454507*^9, 3.59556270462103*^9}, {3.595613968042346*^9, 
   3.595613971774885*^9}, {3.5956141585209417`*^9, 3.5956141662403097`*^9}, {
   3.596174641796001*^9, 3.596174673035771*^9}, {3.5961747140214252`*^9, 
   3.596174858869485*^9}, {3.596174890213993*^9, 3.5961749460230513`*^9}, 
   3.5961774417156343`*^9, {3.596337192324243*^9, 3.5963373467368727`*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/deep/it_learning_notes/Figs\"\>"], \
"Output",
 CellChangeTimes->{{3.596174795178052*^9, 3.596174859485243*^9}, {
   3.596174902923664*^9, 3.596174946648797*^9}, 3.596177442634153*^9, {
   3.596337269815291*^9, 3.596337347059079*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.596174795178052*^9, 3.596174859485243*^9}, {
   3.596174902923664*^9, 3.596174946648797*^9}, 3.596177442634153*^9, {
   3.596337269815291*^9, 3.596337347107654*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   GraphicsComplexBox[{{0., 1.}, {1., 1.}, {2., 1.}, {3., 1.}, {4., 1.}, {5., 
    0.99125}, {6., 0.92825}, {7., 0.81625}, {8., 0.51175}, {9., 0.50075}, {
    10., 0.506}}, {{{}, {}, 
      {RGBColor[0.24720000000000014`, 0.24, 0.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}]}}, {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 1], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 2], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 3], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 4], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 5], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 7], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 8], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 9], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 10], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 11]}, {}}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.45},
  Epilog->{
    InsetBox[
     FormBox[
      StyleBox["\"CorEx\"", Bold, FontSize -> 16, StripOnInput -> False], 
      TraditionalForm], {1, 0.93}], 
    InsetBox[
     FormBox[
      StyleBox[
      "\"Shannon Perfect\\nRecovery Bound\"", FontSize -> 16, StripOnInput -> 
       False], TraditionalForm], {5, 0.58}], 
    InsetBox[
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(t\\)]\\)\"", FontSize -> 16, 
       StripOnInput -> False], TraditionalForm], {6.7, 0.5}], 
    LineBox[{{7, 0}, {7, 1.2}}]},
  Frame->True,
  FrameLabel->{
    FormBox["\"\[Rho]\"", TraditionalForm], 
    FormBox["\"Accuracy\"", TraditionalForm]},
  FrameTicks->{{{{0.5, 
       FormBox["0.5`", TraditionalForm]}, {0.6, 
       FormBox["0.6`", TraditionalForm]}, {0.7, 
       FormBox["0.7`", TraditionalForm]}, {0.8, 
       FormBox["0.8`", TraditionalForm]}, {0.9, 
       FormBox["0.9`", TraditionalForm]}, {1., 
       FormBox["1.`", TraditionalForm]}}, {{0.5, 
       FormBox["\"\"", TraditionalForm]}, {0.6, 
       FormBox["\"\"", TraditionalForm]}, {0.7, 
       FormBox["\"\"", TraditionalForm]}, {0.8, 
       FormBox["\"\"", TraditionalForm]}, {0.9, 
       FormBox["\"\"", TraditionalForm]}, {1., 
       FormBox["\"\"", TraditionalForm]}}}, {{{0, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`0\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 0], Editable -> 
         False], TraditionalForm]}, {1, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-1\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -1], Editable -> 
         False], TraditionalForm]}, {2, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-2\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -2], Editable -> 
         False], TraditionalForm]}, {3, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-3\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -3], Editable -> 
         False], TraditionalForm]}, {4, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-4\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -4], Editable -> 
         False], TraditionalForm]}, {5, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-5\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -5], Editable -> 
         False], TraditionalForm]}, {6, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-6\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -6], Editable -> 
         False], TraditionalForm]}, {7, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-7\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -7], Editable -> 
         False], TraditionalForm]}, {8, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-8\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -8], Editable -> 
         False], TraditionalForm]}, {9, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-9\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -9], Editable -> 
         False], TraditionalForm]}}, None}},
  LabelStyle->(FontSize -> 16),
  Method->{},
  PlotRange->{{0, 10.}, {0.45, 1.05}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.2, 0.2}, {0., 0.}}]], "Output",
 CellChangeTimes->{{3.596174795178052*^9, 3.596174859485243*^9}, {
   3.596174902923664*^9, 3.596174946648797*^9}, 3.596177442634153*^9, {
   3.596337269815291*^9, 3.596337347124381*^9}}],

Cell[BoxData["\<\"shan.pdf\"\>"], "Output",
 CellChangeTimes->{{3.596174795178052*^9, 3.596174859485243*^9}, {
   3.596174902923664*^9, 3.596174946648797*^9}, 3.596177442634153*^9, {
   3.596337269815291*^9, 3.596337347517964*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5955629320619917`*^9, 3.595562937805933*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ent", "[", "ps_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"-", "#"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", "#"}], "]"}]}], ",", "0"}], "]"}], "&"}], ",", 
     "ps"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ent", "[", 
  RowBox[{"{", 
   RowBox[{"0.25", ",", "0.25", ",", "0.25", ",", "0.25"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.595345898442237*^9, 3.595345981184121*^9}, {
  3.5953488992976294`*^9, 3.595348907305821*^9}, {3.595895735929049*^9, 
  3.5958957402311287`*^9}}],

Cell[BoxData["2.`"], "Output",
 CellChangeTimes->{{3.595345972070488*^9, 3.595345981671379*^9}, 
   3.59534890842806*^9, {3.595895732144588*^9, 3.595895740612071*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "g", ",", "\[Gamma]", ",", "n"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "f"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mi", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ent", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "/", "2"}], ",", 
        RowBox[{"f", "/", "2"}], ",", "g", ",", "g"}], "}"}], "]"}], "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "/", "4"}], ",", 
         RowBox[{"3", 
          RowBox[{"f", "/", "4"}]}], ",", "g", ",", "g"}], "}"}], "]"}]}], 
     "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"f", "/", "4"}]}], ",", 
         RowBox[{"f", "/", "4"}], ",", "g", ",", "g"}], "}"}], "]"}]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"1", ">", "f", ">", "0"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.595561466345883*^9, 3.595561481898219*^9}, {
  3.59556560876439*^9, 3.595565610866268*^9}, {3.595565714551659*^9, 
  3.595565768821515*^9}}],

Cell[BoxData[
 RowBox[{"0.18872187554086728`", " ", "f"}]], "Output",
 CellChangeTimes->{
  3.5955614825317802`*^9, 3.5955656115892363`*^9, {3.595565715736636*^9, 
   3.595565772711285*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "g", ",", "\[Gamma]", ",", "n"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "f"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mi", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ent", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "/", "2"}], ",", 
        RowBox[{"f", "/", "2"}], ",", "g", ",", "g"}], "}"}], "]"}], "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "f", ",", "g", ",", "g"}], "}"}], "]"}]}], "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{"f", ",", "0", ",", "g", ",", "g"}], "}"}], "]"}]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"1", ">", "f", ">", "0"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7eYnlTzl5CvHXdP/gWmj7z/SQXRWdHEBiN6Rdr4E
RN9YsaccRDOkBtaD6FaHf60gOkX/F/NUIK3lzcgCoj1PzeME0UE6S8F035tq
QRAdvPGeEIhuYZWWBNFtJftkQLR5ILciiN5yRQxMf3itkgOiL7Nk54PocPb2
chB9lF+0EkRvuxNRB6IVsqLBtN/vPW1gc30fd4DoqOf/ZoDoPZ/fLAXRb6Yv
3ASi384+uRes/3jpYbB7fnSB6Q1eiY9B9JGHqWB6Rk71CxDtmtIMpmWUp+pM
A9IZzHPA9Gq/O7NAdOUNp9kgukUz0XoGiC75bgeit627ULrg1CtHneMPwTQA
9dLJbg==
  "]],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.`", " ", "f"}]}]], "Output",
 CellChangeTimes->{
  3.595346720622809*^9, {3.595346782699471*^9, 3.5953468202218943`*^9}, 
   3.595346863193877*^9, {3.5953469812276087`*^9, 3.5953469937615767`*^9}, {
   3.5953479822146053`*^9, 3.5953480006118917`*^9}, 3.59534804574105*^9, 
   3.595348122734788*^9, 3.5953488628217907`*^9, {3.595348910697332*^9, 
   3.5953489371232767`*^9}, 3.595348979244339*^9, {3.595349047863929*^9, 
   3.595349063600374*^9}, {3.595349193206398*^9, 3.595349203624943*^9}, {
   3.595349254527594*^9, 3.595349295982765*^9}, {3.595349446203598*^9, 
   3.595349486882379*^9}, 3.595349533489929*^9, 3.595349787905724*^9, 
   3.5953498286149263`*^9, 3.5953503738243303`*^9, {3.5953512558435183`*^9, 
   3.595351258616994*^9}, 3.595354616272188*^9, {3.595895722004916*^9, 
   3.595895743128868*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2.00", "/", "256"}]], "Input",
 CellChangeTimes->{{3.595355120498128*^9, 3.595355138985156*^9}}],

Cell[BoxData["0.0078125`"], "Output",
 CellChangeTimes->{{3.595355121925226*^9, 3.595355139461876*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "/", "mi"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", ",", "0", ",", "0.125"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.595347047701701*^9, 3.595347060769865*^9}, {
  3.595347752470378*^9, 3.5953477591808*^9}, {3.5953489595581093`*^9, 
  3.59534896132605*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkHc41Y8egM04R9nZsrVkhZPV5+OYiURKMrMiyUwq9ycrMjr2OFYhEaFs
B1/hUlRSITeOctNUlBAVt/vH+7zP++8r5xFo583GwsIS/5f/u2b1y/vDr+Jg
UMabkadmgWvcR1RtZ+KAe5nFw2a7BT7tbgll7ouHyMvjCYd7zfGievT6z9l4
cF299jObwxyf8AkLq2IClLmqsPlWmmKvYYD3yNEEEA80lP+daYqt/v3NYf4J
cH4j+k9TlCmWDUQ4MnISYG7lsFm+gylGRE0VW3xJgGzVaVEhkinKz1fs9KQn
wmKQ1npUiAmef6ILeT+ugudhG+8ZZ2PkVW2afcidBE6rx8ezrI2xPFU95ZdU
EsxTixZd9xvjiNX2CVfTJLialHxYV9YYdw8JhyrlJAFHncEDllkqTg/MV9yj
JMON9jrR2hAqmt+/yfv4YgrE1AjI6RcZIVNWrmn92t9ed7GISzPCsMuFTupl
KbBqT3WZjjXCG5BZmTmUAs5r31sHTxvhr87L1BNSqbC3sFU1RNcI69qdwt93
poJ95ojg7ASiaKMAk5WVBhfWqsrOKSM6p/yyfytCA8Oc48qjEoilXrND/So0
+FSg/MuED1Fla1tb8nEafBh7oHh7AZAa7p69tZ4GIvueFvnkAOoUOlRkqaXB
85W2h7nv9+NJ1wqXSmYa+I0nxOmXGGKcpWR+/sc0kPF7cCY32RArdNJeJP1I
g9oTnnc2RxjiHO/FgwHkdHg/5hRGtTXEcMJaV1MnHXzO+06NchhiiuyScEdq
OrzxYusLDTLA5hnjR8MGGdCWLTfqdlwfxyyiv6WaZ4DbDb4Vprk+Ltd2iVjZ
ZcB/dguHBFP0kXJJ9+SDUxlw9Ork52ERfWwVUlvuzsiAguDvloFjethmIiF7
70MGbKqKyZR01MOOioXQrKxM8In9WeXgr4uTm1Xz7UoyYc+v8lpOF138HeLf
xX87E/IWYxx6D+miIbzjTiUyode/VS1AUxe7xl8VxX/KhA8vj+tHrO1Dgntg
IByzINGnPOJY6j7sOV0k6TiXBZbsLzMyOynY8NHf33U5C3RslF9P36Vgua8e
w5MlG75GKDhQKigY7zN+4qxwNowXRMZw0Sho4SFAjzXIhltWkaK7T1Jw2DFe
rDYlG4yD/7wO5qLgpEXAVvY9OXB+iPooz0kHl5QN+e4E5MK3xa7FUBlt3D9D
HUiKyIXr3sX37Ldq45Uiiyjf2FzY2HZ4aD+PNooI288r5OfC9u//jKmuaKEO
q/8wvS8X2hvj5iOHtTDiVR4tUTIPtrA5HumP1sLftB98Xg/zQLynPI0xtxfZ
Vqv5JZXo4Oh7+9LUhCZKPqYughodVG5OqZo900StGxOjXrp02DSe2d04qIne
B7gKaq3pEHDOzauMoYkP8j2UqOF06NbL/fbvIk2k6Ynr+Q3QYeAUq7eEpyZK
RV7xbPErgOkRu/svvmmgzoZ785HaQpiYql+32qaBVtbdMaathaCW4HFRWkwD
PQtkbCg9hcCm5GvwXUAD0yjM9xJjhYCuXdGVnBr4MdBJfOZPIdAvCOeaf1HH
wtdHI4Osi+AO/7PdVp3qyNpjSU2dK4KEHlVFO3d1fBSn9aR/VwkIXLCnrXio
oUza59Wqr9fhvCN7qmefCn5emWaOqpfCJerTOLOaXVj+iTHIe60M0pvEhDYa
dyCv9K35t2/LoYYxe6Bn03ZM8Wvyua5YARYnN2QcypVwGavf+kbdAjbFs7Gh
hxQxTLOvUaS3EryF3oRxaijgdG1f8ojcbRio/9E1LiGPv06/KNh5sRrUHhut
livK4W4jrnUfRg1MiETk1h2RRfNSuVN3RWthR9XnpBiSDJ6XdpN/41wHbpxT
6V63pFFl7ijPuHU9uC84Br3zkUIhvgXuvrV6UDA/plOjJIkcREGdQuFd0D5X
48XJL4H+WowJ0sF7wGlvy5nzUwyrD3hc71q+B1IGN5dbVkVx6bME/7ucBjDR
1mgokRTFpiPm7FkmjeDipPZku54IRlnElzS+a4TPu8YqHoZtRbkpy5dl8U3Q
dGtt4lKXMOpR4rLENZvhUjJ5vxiHMDpvG15lfd4MiZx/eNjdhXBpMHUmKLoF
3ASlexdaBDGPwzXMTrEVjjG6msMVBFGI2VTK1tcKZ5SXA7XzBZDzX9H2usFt
YEZxSX1MFkCWKte6GcF26JZOqg5P4ccQel2qYE87NMyEDe0h82Pn7kRugbMM
ONe8+mFFlg8FLENUYng7QKavtMjQghcn9zx9fqGjA3KOUujNp7ZgfTEovnXt
hL2edjvNSjajS52OgPR6J7S7LzBGZnjwcvyN6MnbXeAZ45s0uI0H73yQLuC1
IsBffpu+VSAZE4vi3ZmHCCgtZmpbnSGjl90XpVpbAsyU6c1WfmSU6uiot3Yg
wPJE0AEbTzIm0Zz6UzwI+GpYXH/CgYy+OvnfyBcIqC6w9U4CMsrHCVtwVRDQ
MkUNsOIn4/q+yC3jlQQEl15/47yFjBNf/vusopoA19no8QAyGdMcGlzM7hLw
0sDYPJ2DjBu77ELjOwgQN/muyfxJwskRWjH7cwJij92TSntDwtYrK57PRwm4
coU9v5JJwix9t51lLwm4K1aXdf8VCQ/eVG2kMgmI6U0hLY2SsD3i8cPojwS4
BVfOnhwkYc4ebZrtHAFehYKO/wyQMHim0F5unoBJmQHLgj4S7rA6M9394++P
zYmVY10k5GB9UZ62QkA/q63wEoOEr5v0T7uvETDrM/VHqI2EHafL1NT/EGBT
wuO9t5mEuTI8SxsbBHBJtB840kDC/wGGg8uO
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 0.125}, {0., 48.37184851110176}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.595347053769993*^9, {3.595347754584468*^9, 3.5953477597873*^9}, 
   3.595348961519012*^9}]
}, Open  ]]
},
WindowSize->{921, 806},
WindowMargins->{{216, Automatic}, {Automatic, 25}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 4513, 109, 269, "Input"],
Cell[4938, 126, 1226, 18, 28, "Output"],
Cell[6167, 146, 1168, 17, 28, "Output"],
Cell[7338, 165, 44421, 1047, 255, "Output"],
Cell[51762, 1214, 1183, 17, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52982, 1236, 6774, 173, 371, "Input"],
Cell[59759, 1411, 134847, 2683, 323, 74752, 1697, "CachedBoxData", "BoxData", \
"Output"],
Cell[194609, 4096, 290, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194936, 4105, 4656, 121, 286, "Input"],
Cell[199595, 4228, 46231, 1085, 270, "Output"],
Cell[245829, 5315, 292, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246158, 5324, 852, 22, 46, "Input"],
Cell[247013, 5348, 887, 24, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247937, 5377, 6267, 160, 320, "Input"],
Cell[254207, 5539, 273, 4, 28, "Output"],
Cell[254483, 5545, 216, 3, 28, "Output"],
Cell[254702, 5550, 5949, 144, 252, "Output"],
Cell[260654, 5696, 231, 3, 86, "Output"]
}, Open  ]],
Cell[260900, 5702, 94, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[261019, 5707, 729, 21, 46, "Input"],
Cell[261751, 5730, 167, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261955, 5737, 1275, 38, 80, "Input"],
Cell[263233, 5777, 190, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263460, 5786, 1379, 38, 97, "Input"],
Cell[264842, 5826, 881, 14, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265760, 5845, 120, 2, 28, "Input"],
Cell[265883, 5849, 103, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266023, 5855, 331, 8, 28, "Input"],
Cell[266357, 5865, 3347, 63, 243, "Output"]
}, Open  ]]
}
]
*)



==> Figs/comparisons3.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    271713,       6001]
NotebookOptionsPosition[    269720,       5931]
NotebookOutlinePosition[    270078,       5947]
CellTagsIndexPosition[    270035,       5944]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", " ", "=", 
   RowBox[{
   "Import", "[", "\"\</Users/gregv/deepcloud/synth/comp4.csv\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpart", "[", "i_", "]"}], ":=", 
  RowBox[{"data", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"2", ";;"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"i", "+", "1"}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Dimensions", "[", "data", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dpart", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "10"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"StringForm", "[", 
              RowBox[{"\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", "#"}], "]"}]}], "]"}]}], "}"}], "&"}], ",", 
          
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
        "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<# Variables\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "18"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "512", "]"}], ",", "0.95"}], "}"}]}], "]"}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"PointLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", 
         RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
      RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<comp2.pdf\>\"", ",", "%"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5952828462039022`*^9, 3.595282893603631*^9}, {
   3.595282923626875*^9, 3.595283017765843*^9}, {3.595283067044343*^9, 
   3.595283075764661*^9}, {3.595337392311907*^9, 3.595337465672433*^9}, {
   3.595337571704009*^9, 3.595337574559867*^9}, {3.595337608274694*^9, 
   3.595337822750367*^9}, {3.595337855185322*^9, 3.595337873886002*^9}, {
   3.595339693557156*^9, 3.5953397153237553`*^9}, {3.595340050557049*^9, 
   3.595340085326169*^9}, {3.595340243471197*^9, 3.595340275392828*^9}, {
   3.595342226871578*^9, 3.595342228365354*^9}, {3.595350855609803*^9, 
   3.595350884102729*^9}, {3.595350975267364*^9, 3.595351000292235*^9}, {
   3.5953510981523247`*^9, 3.5953511024803133`*^9}, {3.595351645203788*^9, 
   3.595351650293254*^9}, 3.5953559812318287`*^9, {3.5953563470716*^9, 
   3.595356404918589*^9}, {3.5953575279531307`*^9, 3.5953575340717783`*^9}, 
   3.5953580146126947`*^9, {3.59535871967314*^9, 3.595358724055085*^9}, {
   3.595359331436159*^9, 3.595359332402906*^9}, {3.595569956190217*^9, 
   3.595569963341547*^9}, {3.5957520472380953`*^9, 3.59575205170121*^9}, {
   3.595752103795937*^9, 3.59575223490586*^9}, 3.595757303353177*^9, {
   3.595819556026793*^9, 3.5958195664414454`*^9}, {3.5958197422014914`*^9, 
   3.595819777616528*^9}, {3.596061713642796*^9, 3.596061713740528*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/deep/it_learning_notes/Figs\"\>"], \
"Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850264647*^9, 3.596186248455165*^9, 
   3.5963371704451637`*^9}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850264647*^9, 3.596186248455165*^9, 
   3.596337170531909*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, 
       GraphicsComplexBox[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
        "], {{{}, {}, {
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           LineBox[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           LineBox[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           LineBox[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {{
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 1], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 2], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 3], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 4], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 5], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 7], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 8], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 9], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            10]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            11], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            12], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            13], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            14], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            15], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            16], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            17], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            18], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            19], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            20]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            21], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            22], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            23], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            25], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            26], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            27], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            28], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            29], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            30]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             31], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             32], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             33], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             34], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             35], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             36], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             37], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             38], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             39], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 10],
             40]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 41], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 42], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 43], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 44], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 45], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 46], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 47], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 48], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 49], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 50]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 51], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 52], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 53], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 54], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 55], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 56], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 57], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 58], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 59], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 10], 
            60]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 61], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 62], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 63], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 64], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 65], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 66], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 67], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 68], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 69], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 10], 
            70]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            71], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            72], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            73], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            74], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            75], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            76], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            77], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            78], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            79], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 10], 
            80]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            81], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            82], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            83], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            84], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            85], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            86], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            87], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            88], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            89], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 10], 
            90]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 91], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 92], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 93], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 94], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 95], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 96], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 97], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 98], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 99], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             10], 100]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            101], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            102], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            103], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            104], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            105], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            106], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            107], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            108], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            109], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 10], 
            110]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            111], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            112], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            113], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            114], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            115], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            116], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            117], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            118], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            119], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 10], 
            120]}, {}}}], {}}, {}}, {}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
    AxesOrigin -> {1.3862943611198906`, 0.45}, 
    CoordinatesToolOptions :> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& )}, Epilog -> {
      InsetBox[
       FormBox[
        StyleBox["\"CorEx\"", Bold, FontSize -> 18, StripOnInput -> False], 
        TraditionalForm], 
       NCache[{
         Log[512], 0.95}, {6.238324625039508, 0.95}]]}, Frame -> True, 
    FrameLabel -> {
      FormBox["\"# Variables\"", TraditionalForm], 
      FormBox["\"Accuracy\"", TraditionalForm]}, 
    FrameTicks -> {{Automatic, Automatic}, {{{1.3862943611198906`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`2\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2], Editable -> 
           False], TraditionalForm]}, {2.0794415416798357`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`3\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3], Editable -> 
           False], TraditionalForm]}, {2.772588722239781, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`4\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4], Editable -> 
           False], TraditionalForm]}, {3.4657359027997265`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`5\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5], Editable -> 
           False], TraditionalForm]}, {4.1588830833596715`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`6\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6], Editable -> 
           False], TraditionalForm]}, {4.852030263919617, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`7\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7], Editable -> 
           False], TraditionalForm]}, {5.545177444479562, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`8\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8], Editable -> 
           False], TraditionalForm]}, {6.238324625039508, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`9\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9], Editable -> 
           False], TraditionalForm]}, {6.931471805599453, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`10\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10], Editable -> 
           False], TraditionalForm]}, {7.6246189861593985`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`11\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11], Editable -> 
           False], TraditionalForm]}}, None}}, GridLines -> {None, None}, 
    LabelStyle -> (FontSize -> 18), Method -> {}, 
    PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}}, 
    PlotRangeClipping -> True, 
    PlotRangePadding -> {{0.12476649250079015`, 0.12476649250079015`}, {0., 
     0.}}, Ticks -> {{{2.302585092994046, 
        FormBox["10", TraditionalForm]}, {2.995732273553991, 
        FormBox["20", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {5.298317366548036, 
        FormBox["200", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {7.600902459542082, 
        FormBox["2000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, Automatic}],
   TemplateBox[{
    "\"CorEx\"", "\"N.Net\"", "\"K-means\"", "\"Hierarch.\"", "\"Spectral\"", 
     "\"NMF\"", "\"LSA\"", "\"PCA\"", "\"ICA\"", "\"ICA2\"", "\"LLE\"", 
     "\"Isomap\""}, "PointLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #2}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                  Baseline)], #3}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #4}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #5}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #6}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #7}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                  Baseline)], #8}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"], 
            TagBox[
             GridBox[{{
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                  Baseline)], #9}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                  Baseline)], #10}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #11}, {
                GraphicsBox[{{}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                 ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.06401785714285718] -> 
                  Baseline)], #12}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"PointLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
             ",", #8, ",", #9, ",", #10, ",", #11, ",", #12}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"Automatic", ",", "10"}], "}"}]}]}], "}"}]}], 
       "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850264647*^9, 3.596186248455165*^9, 
   3.5963371708866463`*^9}],

Cell[BoxData["\<\"comp2.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.595340086534358*^9, 3.595340279611437*^9, 3.595340430749*^9, 
   3.5953414975754013`*^9, 3.595342124660942*^9, {3.5953422130713387`*^9, 
   3.595342228945406*^9}, 3.595350808397057*^9, {3.595350860105895*^9, 
   3.5953508846721983`*^9}, {3.595350981238866*^9, 3.5953510008226223`*^9}, 
   3.595351103004171*^9, {3.595351652096101*^9, 3.5953516796311827`*^9}, 
   3.595352114147348*^9, 3.595352547656878*^9, 3.595352852516521*^9, 
   3.595354040214305*^9, 3.595354347270421*^9, 3.5953548306354647`*^9, 
   3.5953559821146727`*^9, {3.595356375670678*^9, 3.595356405349036*^9}, 
   3.5953574290357924`*^9, 3.5953580575041723`*^9, 3.595358688041807*^9, {
   3.595358720886931*^9, 3.595358724457674*^9}, 3.595563328228314*^9, 
   3.595569572066773*^9, 3.5955699641503067`*^9, 3.595751984189237*^9, {
   3.5957522182144527`*^9, 3.5957522356322517`*^9}, 3.595808534636775*^9, 
   3.595819458862659*^9, {3.595819562925436*^9, 3.59581956689255*^9}, {
   3.595819743753201*^9, 3.5958197789238358`*^9}, 3.5960617142478113`*^9, 
   3.5961559971081944`*^9, 3.596157850264647*^9, 3.596186248455165*^9, 
   3.596337172031929*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Slide", " ", "version"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"table", "[", "pairs_", "]"}], ":=", 
    RowBox[{"TableForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TableForm", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "6"}], "]"}], "]"}], ",", 
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"7", ";;"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"TableAlignments", "\[Rule]", "Center"}], ",", 
         RowBox[{"TableSpacing", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
       "\"\<\!\(\*SuperscriptBox[\(\\\ \\\ \\\ \), \(*\)]\)Best of \
several\>\""}], "}"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"table", "[", "pairs_", "]"}], ":=", 
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pairs", "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "7", ",", "8"}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"pairs", "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "6"}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "9", "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "10", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "11", "]"}], "]"}], ",", 
          RowBox[{"pairs", "[", 
           RowBox[{"[", "12", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"TableAlignments", "\[Rule]", "Center"}], ",", 
      RowBox[{"TableSpacing", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "1"}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mlabels", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Bold"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<CorEx\>\"", ",", 
         "\"\<N. \!\(\*SuperscriptBox[\(Net\), \(*\)]\)\>\"", ",", 
         "\"\<k-means\>\"", ",", "\"\<Link.Clus.\>\"", ",", 
         "\"\<Spectral\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(NMF\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(LSA\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(PCA\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(ICA\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(ICA2\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(LLE\), \(*\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(Isomap\), \(*\)]\)\>\""}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListLogLinearPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dpart", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.85"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.5", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "\"\<\>\""}], "}"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", 
               RowBox[{"StringForm", "[", 
                RowBox[{
                "\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
                 RowBox[{"Log", "[", 
                  RowBox[{"2", ",", "#"}], "]"}]}], "]"}]}], "}"}], "&"}], 
            ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
          "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<# Variables\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Bold", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
           RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"2", "^", "9"}], "]"}], ",", "1.02"}], "}"}]}], "]"}], 
       "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"PointLegend", "[", 
         RowBox[{"Automatic", ",", "mlabels", ",", 
          RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
          RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.73", ",", "0.6"}], "}"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<comp_slide.pdf\>\"", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzU0oQwEAB/CHw9o4kNt87aOV6aWlrXBQE7vovZCUC/VKlo8mbsZ8PdkF
0cjHK14WB7xJWSujldVkB4etLWk2tMlaRA5alP3f4d/v8u//VzKWzv58giDK
coHZX6nKeZs2FrFSDSwu2NBBX7KyDh6E+lqgXBI3wbMHgYJq/oKGc9G2Lhjh
rrrFnd0bM3RHZUOwKdhogXkSxxRc8L2zkNYKduhsp9ehdZ/cEfeXXp1wdDp9
Iv6PxC9hptcTgILgKFEE08YOx1EptN8/yiGXmSiHmZgxBs0rgwlIWmSsEr2f
1CokTM/b0BtV89Dk0guQ8e65IXvt98EZLizqas764df55h1sHfeE4PC8LgZt
PRVPsMZGpOAfNfsBqTf6E1aTk4WqnLWHx/VQ52aq1DkjA7wCctakBhq21kgY
HtMb4DL70gC/A2EXTGgXT+E/srvuHg==
  "]],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
       "], {{{}, {}, 
         {RGBColor[0.24720000000000014`, 0.24, 0.6], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, 
         {RGBColor[0.6, 0.24, 0.4428931686004542], 
          LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, 
         {RGBColor[0.6, 0.5470136627990908, 0.24], 
          LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, 
         {RGBColor[0.24, 0.6, 0.33692049419863584`], 
          LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, 
         {RGBColor[0.24, 0.3531726744018182, 0.6], 
          LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, 
         {RGBColor[0.6, 0.24, 0.5632658430022722], 
          LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, 
         {RGBColor[0.6, 0.42664098839727194`, 0.24], 
          LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, 
         {RGBColor[0.2634521802031821, 0.6, 0.24], 
          LineBox[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, 
         {RGBColor[0.24, 0.47354534880363613`, 0.6], 
          LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, 
         {RGBColor[0.5163614825959097, 0.24, 0.6], 
          LineBox[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
         {RGBColor[0.6, 0.3062683139954558, 0.24], 
          LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, 
         {RGBColor[0.3838248546049982, 0.6, 0.24], 
          LineBox[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {
         {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 1], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 2], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 3], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 4], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 5], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 6], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 7], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 8], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 9], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 10]}, 
         {RGBColor[0.6, 0.24, 0.4428931686004542], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 11], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 12], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 13], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 14], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 15], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 16], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 17], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 18], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 19], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 20]}, 
         {RGBColor[0.6, 0.5470136627990908, 0.24], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 21], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 22], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 23], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 24], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 25], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 26], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 27], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 28], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 29], InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 30]}, 
         {RGBColor[0.24, 0.6, 0.33692049419863584`], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 31], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 32], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 33], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 34], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 35], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 36], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 37], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 38], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 39], InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 40]}, 
         {RGBColor[0.24, 0.3531726744018182, 0.6], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 41], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 42], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 43], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 44], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 45], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 46], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 47], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 48], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 49], InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 50]}, 
         {RGBColor[0.6, 0.24, 0.5632658430022722], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 51], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 52], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 53], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 54], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 55], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 56], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 57], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 58], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 59], InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 60]}, 
         {RGBColor[0.6, 0.42664098839727194`, 0.24], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 61], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 62], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 63], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 64], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 65], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 66], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 67], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 68], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 69], InsetBox[
           StyleBox["\<\"\[EmptySquare]\"\>",
            StripOnInput->False,
            FontSize->12], 70]}, 
         {RGBColor[0.2634521802031821, 0.6, 0.24], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 71], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 72], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 73], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 74], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 75], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 76], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 77], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 78], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 79], InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->12], 80]}, 
         {RGBColor[0.24, 0.47354534880363613`, 0.6], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 81], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 82], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 83], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 84], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 85], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 86], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 87], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 88], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 89], InsetBox[
           StyleBox["\<\"\[EmptyUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 90]}, 
         {RGBColor[0.5163614825959097, 0.24, 0.6], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 91], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 92], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 93], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 94], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 95], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 96], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 97], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 98], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 99], InsetBox[
           StyleBox["\<\"\[EmptyDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->12], 100]}, 
         {RGBColor[0.6, 0.3062683139954558, 0.24], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 101], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 102], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 103], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 104], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 105], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 106], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 107], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 108], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 109], InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->12], 110]}, 
         {RGBColor[0.3838248546049982, 0.6, 0.24], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 111], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 112], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 113], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 114], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 115], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 116], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 117], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 118], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 119], InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->12], 120]}, {}}}], {}}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"CorEx\"", StripOnInput -> False, FontWeight -> Bold],
       StyleBox[
       "\"N. \\!\\(\\*SuperscriptBox[\\(Net\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"k-means\"", StripOnInput -> False, FontWeight -> Bold],StyleBox[
       "\"Link.Clus.\"", StripOnInput -> False, FontWeight -> Bold],StyleBox[
       "\"Spectral\"", StripOnInput -> False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(NMF\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(LSA\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(PCA\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(ICA\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(ICA2\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(LLE\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold],StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(Isomap\\), \\(*\\)]\\)\"", StripOnInput -> 
        False, FontWeight -> Bold]},
      "PointLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          InterpretationBox[
           GridBox[{{
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#7}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#8}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#2}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#5}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#6}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {"\"\"", 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                   Baseline)]}, {#3}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                   Baseline)]}, {#4}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {"\"\"", 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                   Baseline)]}, {#9}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                   Baseline)]}, {#10}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}, {"\"\"", 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#11}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1], 
              GridBox[{{
                 GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                  ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                  ImagePadding -> 1, 
                  BaselinePosition -> (Scaled[0.06401785714285718] -> 
                   Baseline)]}, {#12}}, RowAlignments -> Baseline, 
               ColumnAlignments -> Left, RowSpacings -> 0.25, ColumnSpacings -> 
               1]}}, RowAlignments -> Baseline, ColumnAlignments -> Center, 
            RowSpacings -> 0.5, ColumnSpacings -> 1.], 
           TableForm[{{{
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                   Text[
                    Style["\[FilledCircle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                   Text[
                    Style["\[EmptySquare]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#7]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.2634521802031821, 0.6, 0.24]], {
                   Text[
                    Style["\[EmptyDiamond]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#8]}}, {{
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.24, 0.4428931686004542]], {
                   Text[
                    Style["\[FilledSquare]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#2]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.3531726744018182, 0.6]], {
                   Text[
                    Style["\[FilledDownTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#5]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.24, 0.5632658430022722]], {
                   Text[
                    Style["\[EmptyCircle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#6]}}, {"", {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.5470136627990908, 0.24]], {
                   Text[
                    Style["\[FilledDiamond]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                 Baseline)], 
               RawBoxes[#3]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                   Text[
                    Style["\[FilledUpTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                 Baseline)], 
               RawBoxes[#4]}}, {"", {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                   Text[
                    Style["\[EmptyUpTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                 Baseline)], 
               RawBoxes[#9]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.5163614825959097, 0.24, 0.6]], {
                   Text[
                    Style["\[EmptyDownTriangle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                 Baseline)], 
               RawBoxes[#10]}}, {"", {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.3062683139954558, 0.24]], {
                   Text[
                    Style["\[FilledCircle]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#11]}, {
               Graphics[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.3838248546049982, 0.6, 0.24]], {
                   Text[
                    Style["\[FilledSquare]", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain], 
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]]}}}, AspectRatio -> Full, 
                ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.06401785714285718] -> 
                 Baseline)], 
               RawBoxes[#12]}}}, TableAlignments -> Center, 
            TableSpacing -> {0.5, 1}]], Alignment -> Left, AppearanceElements -> 
          None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
          "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
        FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
        False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}],
                    "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9, ",", #10, ",", #11, ",", #12}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "12"}], "}"}]}]}], "}"}]}], 
         "]"}]& )], Scaled[{0.73, 0.6}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.85,
   Axes->True,
   AxesOrigin->{1.3862943611198906`, 0.45},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& )},
   Epilog->{
     InsetBox[
      FormBox[
       StyleBox["\"CorEx\"", Bold, FontSize -> 18, StripOnInput -> False], 
       TraditionalForm], 
      NCache[{
        Log[512], 1.02}, {6.238324625039508, 1.02}]]},
   Frame->True,
   FrameLabel->{
     FormBox["\"# Variables\"", TraditionalForm], 
     FormBox["\"Accuracy\"", TraditionalForm]},
   FrameTicks->{{Automatic, {{0.5, 
        FormBox["\"\"", TraditionalForm]}, {1, 
        FormBox["\"\"", TraditionalForm]}}}, {{{1.3862943611198906`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`2\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2], Editable -> 
          False], TraditionalForm]}, {2.0794415416798357`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`3\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3], Editable -> 
          False], TraditionalForm]}, {2.772588722239781, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`4\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4], Editable -> 
          False], TraditionalForm]}, {3.4657359027997265`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`5\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5], Editable -> 
          False], TraditionalForm]}, {4.1588830833596715`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`6\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6], Editable -> 
          False], TraditionalForm]}, {4.852030263919617, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`7\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7], Editable -> 
          False], TraditionalForm]}, {5.545177444479562, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`8\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8], Editable -> 
          False], TraditionalForm]}, {6.238324625039508, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`9\\)\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9], Editable -> 
          False], TraditionalForm]}, {6.931471805599453, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`10\\)\
\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10], Editable -> 
          False], TraditionalForm]}, {7.6246189861593985`, 
        FormBox[
         InterpretationBox[
         "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`11\\)\
\\)]\\)\"", 
          StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11], Editable -> 
          False], TraditionalForm]}}, None}},
   GridLines->{None, None},
   LabelStyle->{Bold, FontSize -> 18},
   Method->{},
   PlotRange->{{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0.12476649250079015`, 0.12476649250079015`}, {0., 0.}},
   
   Ticks->{{{2.302585092994046, 
       FormBox["10", TraditionalForm]}, {2.995732273553991, 
       FormBox["20", TraditionalForm]}, {3.912023005428146, 
       FormBox["50", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {5.298317366548036, 
       FormBox["200", TraditionalForm]}, {6.214608098422191, 
       FormBox["500", TraditionalForm]}, {6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {7.600902459542082, 
       FormBox["2000", TraditionalForm]}, {8.517193191416238, 
       FormBox["5000", TraditionalForm]}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.703782474656201, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {5.991464547107982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.396929655216146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.551080335043404, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.684611727667927, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {6.802394763324311, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, 
       GraphicsComplex[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
        "], {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            RGBColor[0.24720000000000014`, 0.24, 0.6]], 
           Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.4428931686004542]], 
           Line[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, {
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.5470136627990908, 0.24]], 
           Line[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, {
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.6, 0.33692049419863584`]], 
           Line[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, {
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.3531726744018182, 0.6]], 
           Line[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, {
           Hue[0.8503398874989481, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.5632658430022722]], 
           Line[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, {
           Hue[0.08640786499873876, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.42664098839727194`, 0.24]], 
           Line[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, {
           Hue[0.3224758424985268, 0.6, 0.6], 
           Directive[
            RGBColor[0.2634521802031821, 0.6, 0.24]], 
           Line[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, {
           Hue[0.5585438199983166, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.47354534880363613`, 0.6]], 
           Line[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, {
           Hue[0.7946117974981064, 0.6, 0.6], 
           Directive[
            RGBColor[0.5163614825959097, 0.24, 0.6]], 
           Line[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {
           Hue[0.030679774997896203`, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.3062683139954558, 0.24]], 
           Line[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, {
           Hue[0.266747752497686, 0.6, 0.6], 
           Directive[
            RGBColor[0.3838248546049982, 0.6, 0.24]], 
           Line[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            RGBColor[0.24720000000000014`, 0.24, 0.6]], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 1], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 2], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 3], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 4], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 5], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 6], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 7], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 8], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 9], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 10]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.4428931686004542]], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 11], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 12], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 13], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 14], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 15], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 16], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 17], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 18], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 19], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 20]}, {
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.5470136627990908, 0.24]], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 21], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 22], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 23], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 24], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 25], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 26], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 27], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 28], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 29], 
           Inset[
            Style["\[FilledDiamond]", FontSize -> 12], 30]}, {
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.6, 0.33692049419863584`]], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 31], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 32], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 33], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 34], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 35], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 36], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 37], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 38], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 39], 
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 12], 40]}, {
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.3531726744018182, 0.6]], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 41], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 42], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 43], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 44], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 45], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 46], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 47], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 48], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 49], 
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 12], 50]}, {
           Hue[0.8503398874989481, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.24, 0.5632658430022722]], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 51], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 52], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 53], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 54], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 55], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 56], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 57], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 58], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 59], 
           Inset[
            Style["\[EmptyCircle]", FontSize -> 12], 60]}, {
           Hue[0.08640786499873876, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.42664098839727194`, 0.24]], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 61], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 62], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 63], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 64], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 65], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 66], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 67], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 68], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 69], 
           Inset[
            Style["\[EmptySquare]", FontSize -> 12], 70]}, {
           Hue[0.3224758424985268, 0.6, 0.6], 
           Directive[
            RGBColor[0.2634521802031821, 0.6, 0.24]], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 71], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 72], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 73], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 74], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 75], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 76], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 77], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 78], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 79], 
           Inset[
            Style["\[EmptyDiamond]", FontSize -> 12], 80]}, {
           Hue[0.5585438199983166, 0.6, 0.6], 
           Directive[
            RGBColor[0.24, 0.47354534880363613`, 0.6]], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 81], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 82], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 83], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 84], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 85], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 86], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 87], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 88], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 89], 
           Inset[
            Style["\[EmptyUpTriangle]", FontSize -> 12], 90]}, {
           Hue[0.7946117974981064, 0.6, 0.6], 
           Directive[
            RGBColor[0.5163614825959097, 0.24, 0.6]], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 91], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 92], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 93], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 94], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 95], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 96], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 97], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 98], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 99], 
           Inset[
            Style["\[EmptyDownTriangle]", FontSize -> 12], 100]}, {
           Hue[0.030679774997896203`, 0.6, 0.6], 
           Directive[
            RGBColor[0.6, 0.3062683139954558, 0.24]], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 101], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 102], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 103], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 104], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 105], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 106], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 107], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 108], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 109], 
           Inset[
            Style["\[FilledCircle]", FontSize -> 12], 110]}, {
           Hue[0.266747752497686, 0.6, 0.6], 
           Directive[
            RGBColor[0.3838248546049982, 0.6, 0.24]], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 111], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 112], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 113], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 114], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 115], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 116], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 117], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 118], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 119], 
           Inset[
            Style["\[FilledSquare]", FontSize -> 12], 
            120]}, {}}}], {}}, {}}, {
     FrameLabel -> {"# Variables", "Accuracy"}, 
      Ticks -> {{{2.302585092994046, 10}, {2.995732273553991, 20}, {
         3.912023005428146, 50}, {4.605170185988092, 100}, {
         5.298317366548036, 200}, {6.214608098422191, 500}, {
         6.907755278982137, 1000}, {7.600902459542082, 2000}, {
         8.517193191416238, 5000}, {3.4011973816621555`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {3.6888794541139363`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.0943445622221, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.248495242049359, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.382026634673881, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {4.499809670330265, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {5.703782474656201, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {5.991464547107982, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.396929655216146, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.551080335043404, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.684611727667927, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {6.802394763324311, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {8.006367567650246, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {8.294049640102028, "", {0.00375, 0.}, {
           Thickness[0.001]}}}, Automatic}, GridLines -> {None, None}, 
      FrameTicks -> {{
        Automatic, {{0.5, ""}, {1, ""}}}, {{{1.3862943611198906`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2]}, {
          2.0794415416798357`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3]}, {
          2.772588722239781, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4]}, {
          3.4657359027997265`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5]}, {
          4.1588830833596715`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6]}, {
          4.852030263919617, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7]}, {
          5.545177444479562, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8]}, {
          6.238324625039508, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9]}, {
          6.931471805599453, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10]}, {
          7.6246189861593985`, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11]}}, None}}, 
      AxesOrigin -> {1.3862943611198906`, 0.45}, 
      PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}},
       FrameLabel -> {"# Variables", "Accuracy"}, AspectRatio -> 0.85, Axes -> 
      True, AxesOrigin -> {2., 0.46}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, Epilog -> {
        Text[
         Style["CorEx", Bold, FontSize -> 18], {
          Log[512], 1.02}]}, Frame -> True, 
      FrameLabel -> {"# Variables", "Accuracy"}, 
      FrameTicks -> {{Automatic, {{0.5, ""}, {1, ""}}}, {{{4, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2]}, {8, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3]}, {16, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4]}, {32, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5]}, {64, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6]}, {128, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7]}, {256, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8]}, {512, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9]}, {1024, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10]}, {2048, 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11]}}, None}}, 
      LabelStyle -> {Bold, FontSize -> 18}, Method -> {}, 
      PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}},
       PlotRangeClipping -> True, 
      PlotRangePadding -> {{0.12476649250079015`, 0.12476649250079015`}, {0., 
       0.}}}], {
     Placed[
      PointLegend[{
        Directive[
         RGBColor[0.24720000000000014`, 0.24, 0.6]], 
        Directive[
         RGBColor[0.6, 0.24, 0.4428931686004542]], 
        Directive[
         RGBColor[0.6, 0.5470136627990908, 0.24]], 
        Directive[
         RGBColor[0.24, 0.6, 0.33692049419863584`]], 
        Directive[
         RGBColor[0.24, 0.3531726744018182, 0.6]], 
        Directive[
         RGBColor[0.6, 0.24, 0.5632658430022722]], 
        Directive[
         RGBColor[0.6, 0.42664098839727194`, 0.24]], 
        Directive[
         RGBColor[0.2634521802031821, 0.6, 0.24]], 
        Directive[
         RGBColor[0.24, 0.47354534880363613`, 0.6]], 
        Directive[
         RGBColor[0.5163614825959097, 0.24, 0.6]], 
        Directive[
         RGBColor[0.6, 0.3062683139954558, 0.24]], 
        Directive[
         RGBColor[0.3838248546049982, 0.6, 0.24]]}, {
        Style["CorEx", Bold], 
        Style["N. \!\(\*SuperscriptBox[\(Net\), \(*\)]\)", Bold], 
        Style["k-means", Bold], 
        Style["Link.Clus.", Bold], 
        Style["Spectral", Bold], 
        Style["\!\(\*SuperscriptBox[\(NMF\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(LSA\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(PCA\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(ICA\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(ICA2\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(LLE\), \(*\)]\)", Bold], 
        Style["\!\(\*SuperscriptBox[\(Isomap\), \(*\)]\)", Bold]}, 
       LegendLayout -> $CellContext`table, LegendMarkers -> {Automatic, 12}, 
       LegendLayout -> $CellContext`table, LegendMarkers -> Automatic], {0.73,
       0.6}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.596161313442546*^9, 3.596161477827229*^9}, {
   3.596163327182301*^9, 3.596163333802511*^9}, {3.5961633778415937`*^9, 
   3.596163429181131*^9}, {3.5961635043300037`*^9, 3.596163535851254*^9}, 
   3.596164485183201*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData["\<\"comp_slide.pdf\"\>"], "Output",
 CellChangeTimes->{{3.596161313442546*^9, 3.596161477827229*^9}, {
   3.596163327182301*^9, 3.596163333802511*^9}, {3.5961633778415937`*^9, 
   3.596163429181131*^9}, {3.5961635043300037`*^9, 3.596163535851254*^9}, 
   3.59616448571883*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"table", "[", "pairs_", "]"}], ":=", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TableForm", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "6"}], "]"}], "]"}], ",", 
            RowBox[{"pairs", "[", 
             RowBox[{"[", 
              RowBox[{"7", ";;", "12"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"TableAlignments", "\[Rule]", "Center"}], ",", 
         RowBox[{"TableSpacing", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "1"}], "}"}]}]}], "]"}], ",", 
       "\"\<\!\(\*SuperscriptBox[\(\), \(*\)]\)Best of \
several\\nimplementations\>\""}], "}"}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mlabels", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<CorEx\>\"", ",", 
       "\"\<N. \!\(\*SuperscriptBox[\(Net\), \(*\)]\)\>\"", ",", 
       "\"\<k-means\>\"", ",", "\"\<Link.Clus.\>\"", ",", "\"\<Spectral\>\"", 
       ",", "\"\<\!\(\*SuperscriptBox[\(NMF\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(LSA\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(PCA\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(ICA\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(ICA2\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(LLE\), \(*\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(Isomap\), \(*\)]\)\>\""}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dpart", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.67"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.5", ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "\"\<\>\""}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"StringForm", "[", 
              RowBox[{"\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", "#"}], "]"}]}], "]"}]}], "}"}], "&"}], ",", 
          
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
        "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<# Variables\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "18"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "^", "9"}], "]"}], ",", "0.93"}], "}"}]}], "]"}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"PointLegend", "[", 
     RowBox[{"Automatic", ",", "mlabels", ",", 
      RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
      RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<comp3.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.596171580455021*^9, 3.596171833057804*^9}, {
  3.596186261763632*^9, 3.5961862694625587`*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, 
       GraphicsComplexBox[CompressedData["
1:eJydlE9IG0EUxpceckmgQkWaCqHSkkP/SGUlINbuUmm9lbYUegkKWkvBQA65
iBcVKgR6a2mpNVDoobQIguaSXkJpoPRg8RARRJCZxGyiia5oENqDdPPGneE9
GowZWJbHvDfz4/vem47h6OPRc5qmjTtf7W/3/D2+23lkaLD2jdh8r7H0STPd
WOx7zOe1ZdnG2K9UOvvNa36Ydda6fZLfYv5edlbFNhYPLn2ceHFB5K/ZJ/Vt
4ryUbdycXh/0Vi+K/R/uee2i/qdtfD3/PpCYDJgrT5z9jFvv8pXq8um1ldyW
fLD9fUvywX2evOQT+VzyQTzHMN8dJvnEfUzyuXGz+kH82ZJ8cH+WST7Qw6f4
IH6p+CD/KcP6XVN84M/1xvmEHopPxGXJB+f5OdbvkGF/44oP4oeKD+rvET6d
8rG6fG6M/J3aI3xbuP/uE38zRL8hol83w/03oPggX7dP0W9X8sF5yyXJB+mX
i5IP4lsFyQf8f/KSD+qrOcx3xCXfs00njvKG/RU8FTy//m3cf4dF3H8JxSf6
N4/n43UOz4fVPN///S1jvjc57K/FMN874m+M9F+v8rdr3omDjc8H5RN+V/D7
YnHMF+J4Pr4QvhHC16f4QP8bZ5xfvYL7z1fE+sUKeH6zeazfA477b5XMR0Tx
JTqc+tAZ9Zsi74u+g/mSxN8gx3xp8r5EFB/shxnuvyuKD/SdLdflm37b/ypS
VHypwEz5UUq9L60LA3yi1cLzESbvywbD+sUJ323i71Vm/AO5dj/+
        "], {{{}, {}, {
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           LineBox[{11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30}]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           LineBox[{31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50}]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59, 60}]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70}]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           LineBox[{71, 72, 73, 74, 75, 76, 77, 78, 79, 80}]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90}]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           LineBox[{91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110}]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           LineBox[{111, 112, 113, 114, 115, 116, 117, 118, 119, 120}]}}, {{
           RGBColor[0.24720000000000014`, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 1], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 2], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 3], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 4], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 5], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 6], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 7], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 8], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 9], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            10]}, {
           RGBColor[0.6, 0.24, 0.4428931686004542], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            11], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            12], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            13], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            14], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            15], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            16], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            17], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            18], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            19], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            20]}, {
           RGBColor[0.6, 0.5470136627990908, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            21], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            22], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            23], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            24], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            25], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            26], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            27], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            28], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            29], 
           InsetBox[
            StyleBox[
            "\"\[FilledDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            30]}, {
           RGBColor[0.24, 0.6, 0.33692049419863584`], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             31], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             32], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             33], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             34], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             35], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             36], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             37], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             38], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             39], 
           InsetBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", StripOnInput -> False, FontSize -> 12],
             40]}, {
           RGBColor[0.24, 0.3531726744018182, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 41], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 42], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 43], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 44], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 45], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 46], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 47], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 48], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 49], 
           InsetBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 50]}, {
           RGBColor[0.6, 0.24, 0.5632658430022722], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 51], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 52], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 53], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 54], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 55], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 56], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 57], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 58], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 59], 
           InsetBox[
            StyleBox[
            "\"\[EmptyCircle]\"", StripOnInput -> False, FontSize -> 12], 
            60]}, {
           RGBColor[0.6, 0.42664098839727194`, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 61], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 62], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 63], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 64], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 65], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 66], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 67], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 68], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 69], 
           InsetBox[
            StyleBox[
            "\"\[EmptySquare]\"", StripOnInput -> False, FontSize -> 12], 
            70]}, {
           RGBColor[0.2634521802031821, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            71], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            72], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            73], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            74], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            75], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            76], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            77], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            78], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            79], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDiamond]\"", StripOnInput -> False, FontSize -> 12], 
            80]}, {
           RGBColor[0.24, 0.47354534880363613`, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            81], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            82], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            83], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            84], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            85], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            86], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            87], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            88], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            89], 
           InsetBox[
            StyleBox[
            "\"\[EmptyUpTriangle]\"", StripOnInput -> False, FontSize -> 12], 
            90]}, {
           RGBColor[0.5163614825959097, 0.24, 0.6], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 91], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 92], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 93], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 94], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 95], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 96], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 97], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 98], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 99], 
           InsetBox[
            StyleBox[
            "\"\[EmptyDownTriangle]\"", StripOnInput -> False, FontSize -> 
             12], 100]}, {
           RGBColor[0.6, 0.3062683139954558, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            101], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            102], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            103], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            104], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            105], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            106], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            107], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            108], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            109], 
           InsetBox[
            StyleBox[
            "\"\[FilledCircle]\"", StripOnInput -> False, FontSize -> 12], 
            110]}, {
           RGBColor[0.3838248546049982, 0.6, 0.24], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            111], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            112], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            113], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            114], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            115], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            116], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            117], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            118], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            119], 
           InsetBox[
            StyleBox[
            "\"\[FilledSquare]\"", StripOnInput -> False, FontSize -> 12], 
            120]}, {}}}], {}}, {}}, {}}, AspectRatio -> 0.67, Axes -> True, 
    AxesOrigin -> {1.3862943611198906`, 0.45}, 
    CoordinatesToolOptions :> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& )}, Epilog -> {
      InsetBox[
       FormBox[
        StyleBox["\"CorEx\"", Bold, FontSize -> 18, StripOnInput -> False], 
        TraditionalForm], 
       NCache[{
         Log[512], 0.93}, {6.238324625039508, 0.93}]]}, Frame -> True, 
    FrameLabel -> {
      FormBox["\"# Variables\"", TraditionalForm], 
      FormBox["\"Accuracy\"", TraditionalForm]}, 
    FrameTicks -> {{Automatic, {{0.5, 
         FormBox["\"\"", TraditionalForm]}, {1, 
         FormBox["\"\"", TraditionalForm]}}}, {{{1.3862943611198906`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`2\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 2], Editable -> 
           False], TraditionalForm]}, {2.0794415416798357`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`3\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 3], Editable -> 
           False], TraditionalForm]}, {2.772588722239781, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`4\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 4], Editable -> 
           False], TraditionalForm]}, {3.4657359027997265`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`5\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 5], Editable -> 
           False], TraditionalForm]}, {4.1588830833596715`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`6\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 6], Editable -> 
           False], TraditionalForm]}, {4.852030263919617, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`7\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 7], Editable -> 
           False], TraditionalForm]}, {5.545177444479562, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`8\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 8], Editable -> 
           False], TraditionalForm]}, {6.238324625039508, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(\\!\\(TraditionalForm\\`9\\)\
\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 9], Editable -> 
           False], TraditionalForm]}, {6.931471805599453, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`10\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 10], Editable -> 
           False], TraditionalForm]}, {7.6246189861593985`, 
         FormBox[
          InterpretationBox[
          "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`11\\)\\)]\\)\"", 
           StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 11], Editable -> 
           False], TraditionalForm]}}, None}}, GridLines -> {None, None}, 
    LabelStyle -> {FontSize -> 18}, Method -> {}, 
    PlotRange -> {{1.3862943611198906`, 7.6246189861593985`}, {0.45, 1.05}}, 
    PlotRangeClipping -> True, 
    PlotRangePadding -> {{0.12476649250079015`, 0.12476649250079015`}, {0., 
     0.}}, Ticks -> {{{2.302585092994046, 
        FormBox["10", TraditionalForm]}, {2.995732273553991, 
        FormBox["20", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {5.298317366548036, 
        FormBox["200", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {7.600902459542082, 
        FormBox["2000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, Automatic}],TemplateBox[{
     StyleBox["\"CorEx\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox[
     "\"N. \\!\\(\\*SuperscriptBox[\\(Net\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox["\"k-means\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox["\"Link.Clus.\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox["\"Spectral\"", StripOnInput -> False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(NMF\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(LSA\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(PCA\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(ICA\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(ICA2\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(LLE\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14], 
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(Isomap\\), \\(*\\)]\\)\"", StripOnInput -> 
      False, FontSize -> 14]}, "PointLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         TagBox[
          GridBox[{{
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#7}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#2}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#8}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                    Baseline)]}, {#3}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.47354534880363613`, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                    Baseline)]}, {#9}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#4}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5163614825959097, 0.24, 0.6]], FontSize -> 
                    11.136, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {11.136, 11.136}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.14080459770114942`] -> 
                    Baseline)]}, {#10}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#5}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.3062683139954558, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#11}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}, {
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)]}, {#6}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column], 
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.3838248546049982, 0.6, 0.24]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)]}, {#12}}, RowSpacings -> 0.5, ColumnAlignments -> 
                   Center, ColumnAlignments -> Left], Column]}}, RowSpacings -> 
               0.5, ColumnSpacings -> 1, RowAlignments -> Center, 
               ColumnAlignments -> Center], 
              Function[BoxForm`e$, 
               TableForm[
               BoxForm`e$, TableAlignments -> Center, 
                TableSpacing -> {0.5, 1}]]]}, {
            "\"\\!\\(\\*SuperscriptBox[\\(\\), \\(*\\)]\\)Best of \
several\\nimplementations\""}}, RowSpacings -> 1, ColumnAlignments -> Center, 
           ColumnAlignments -> Left], Column], 
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$, TableAlignments -> Center]]], Alignment -> 
        Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, 
        ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
       False], {FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
      False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"PointLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
             ",", #8, ",", #9, ",", #10, ",", #11, ",", #12}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"LegendLayout", "\[Rule]", "table"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"Automatic", ",", "12"}], "}"}]}]}], "}"}]}], 
       "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.5961716039297256`*^9, 3.5961716248454447`*^9}, {
   3.596171662846374*^9, 3.596171681599845*^9}, 3.5961717159456463`*^9, {
   3.596171746807425*^9, 3.5961718335815363`*^9}, {3.5961862631687117`*^9, 
   3.59618627007257*^9}}],

Cell[BoxData["\<\"comp3.pdf\"\>"], "Output",
 CellChangeTimes->{{3.5961716039297256`*^9, 3.5961716248454447`*^9}, {
   3.596171662846374*^9, 3.596171681599845*^9}, 3.5961717159456463`*^9, {
   3.596171746807425*^9, 3.5961718335815363`*^9}, {3.5961862631687117`*^9, 
   3.596186270671899*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<t\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<e\>\""}], "}"}]}], "}"}],
    ",", 
   RowBox[{"TableAlignments", "\[Rule]", "Right"}], ",", 
   RowBox[{"TableSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.596160853901909*^9, 3.5961608778564863`*^9}, {
  3.596160916893262*^9, 3.5961609295796003`*^9}, {3.596160978337029*^9, 
  3.596161078636765*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "2", "3"},
    {"4", "5", "6"},
    {"\<\"\"\>", "8", "9"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"t\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"e\"\>"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Right}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, TableAlignments -> Right, TableSpacing -> {0, 0}]]]], "Output",\

 CellChangeTimes->{{3.596160865341078*^9, 3.596160878289513*^9}, 
   3.596160923128314*^9, {3.5961609760040827`*^9, 3.59616098158972*^9}, {
   3.5961610123276997`*^9, 3.59616107888729*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", " ", "=", 
   RowBox[{
   "Import", "[", "\"\</Users/gregv/deepcloud/synth/shan2.csv\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpart", "[", "i_", "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", "#"}], "]"}]}], "&"}], ",", 
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", ";;", "12"}], ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"data", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"2", ";;", "12"}], ",", 
        RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nd", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Dimensions", "[", "data", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accticks", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"0.5", "+", 
       RowBox[{"0.1", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"dpart", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nd"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "10"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"accticks", ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", "\"\<\>\""}], "}"}], "&"}], ",", "accticks"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], ",", 
            RowBox[{"StringForm", "[", 
             RowBox[{"\"\<\!\(\*SuperscriptBox[\(2\), \(``\)]\)\>\"", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "10"}], "}"}]}], "]"}], ",", "None"}], "}"}]}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Rho]\>\"", ",", "\"\<Accuracy\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<CorEx\>\"", ",", "Bold", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0.93"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Shannon Perfect\\nRecovery Bound\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "0.58"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(t\)]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"6.7", ",", "0.5"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<#Variables=256\\n#Samples=2000\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5.6"}], ",", "0.94"}], "}"}]}], "]"}], ","}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "1.2"}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<shan.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.595359342132636*^9, 3.595359346323536*^9}, {
   3.5953594078573837`*^9, 3.595359493551806*^9}, {3.595560237142363*^9, 
   3.59556023984334*^9}, {3.5955603327761908`*^9, 3.595560523794077*^9}, {
   3.595560556764174*^9, 3.595560691588477*^9}, {3.59556073764596*^9, 
   3.595560762048204*^9}, {3.595560864354732*^9, 3.5955608837220583`*^9}, {
   3.595560916605116*^9, 3.595560977340179*^9}, {3.595561128527775*^9, 
   3.595561179158943*^9}, {3.5955612170308437`*^9, 3.5955612293986673`*^9}, {
   3.5955612792899017`*^9, 3.5955613050902853`*^9}, {3.5955613741370296`*^9, 
   3.595561376424642*^9}, {3.5955616798112507`*^9, 3.595561685899335*^9}, {
   3.59556172650141*^9, 3.595561734908305*^9}, {3.595561851896201*^9, 
   3.595561902834958*^9}, {3.595562044519812*^9, 3.595562044721654*^9}, {
   3.595562124361526*^9, 3.5955621313051653`*^9}, {3.595562170750452*^9, 
   3.595562319234232*^9}, {3.595562413081109*^9, 3.595562462529381*^9}, {
   3.595562540454507*^9, 3.59556270462103*^9}, {3.595613968042346*^9, 
   3.595613971774885*^9}, {3.5956141585209417`*^9, 3.5956141662403097`*^9}, {
   3.596174641796001*^9, 3.596174673035771*^9}, {3.5961747140214252`*^9, 
   3.596174858869485*^9}, {3.596174890213993*^9, 3.5961749460230513`*^9}, 
   3.5961774417156343`*^9, {3.596337192324243*^9, 3.5963373467368727`*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/deep/it_learning_notes/Figs\"\>"], \
"Output",
 CellChangeTimes->{{3.596174795178052*^9, 3.596174859485243*^9}, {
   3.596174902923664*^9, 3.596174946648797*^9}, 3.596177442634153*^9, {
   3.596337269815291*^9, 3.596337347059079*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.596174795178052*^9, 3.596174859485243*^9}, {
   3.596174902923664*^9, 3.596174946648797*^9}, 3.596177442634153*^9, {
   3.596337269815291*^9, 3.596337347107654*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   GraphicsComplexBox[{{0., 1.}, {1., 1.}, {2., 1.}, {3., 1.}, {4., 1.}, {5., 
    0.99125}, {6., 0.92825}, {7., 0.81625}, {8., 0.51175}, {9., 0.50075}, {
    10., 0.506}}, {{{}, {}, 
      {RGBColor[0.24720000000000014`, 0.24, 0.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}]}}, {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 1], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 2], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 3], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 4], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 5], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 7], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 8], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 9], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 10], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->10], 11]}, {}}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.45},
  Epilog->{
    InsetBox[
     FormBox[
      StyleBox["\"CorEx\"", Bold, FontSize -> 16, StripOnInput -> False], 
      TraditionalForm], {1, 0.93}], 
    InsetBox[
     FormBox[
      StyleBox[
      "\"Shannon Perfect\\nRecovery Bound\"", FontSize -> 16, StripOnInput -> 
       False], TraditionalForm], {5, 0.58}], 
    InsetBox[
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(t\\)]\\)\"", FontSize -> 16, 
       StripOnInput -> False], TraditionalForm], {6.7, 0.5}], 
    LineBox[{{7, 0}, {7, 1.2}}]},
  Frame->True,
  FrameLabel->{
    FormBox["\"\[Rho]\"", TraditionalForm], 
    FormBox["\"Accuracy\"", TraditionalForm]},
  FrameTicks->{{{{0.5, 
       FormBox["0.5`", TraditionalForm]}, {0.6, 
       FormBox["0.6`", TraditionalForm]}, {0.7, 
       FormBox["0.7`", TraditionalForm]}, {0.8, 
       FormBox["0.8`", TraditionalForm]}, {0.9, 
       FormBox["0.9`", TraditionalForm]}, {1., 
       FormBox["1.`", TraditionalForm]}}, {{0.5, 
       FormBox["\"\"", TraditionalForm]}, {0.6, 
       FormBox["\"\"", TraditionalForm]}, {0.7, 
       FormBox["\"\"", TraditionalForm]}, {0.8, 
       FormBox["\"\"", TraditionalForm]}, {0.9, 
       FormBox["\"\"", TraditionalForm]}, {1., 
       FormBox["\"\"", TraditionalForm]}}}, {{{0, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`0\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", 0], Editable -> 
         False], TraditionalForm]}, {1, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-1\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -1], Editable -> 
         False], TraditionalForm]}, {2, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-2\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -2], Editable -> 
         False], TraditionalForm]}, {3, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-3\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -3], Editable -> 
         False], TraditionalForm]}, {4, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-4\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -4], Editable -> 
         False], TraditionalForm]}, {5, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-5\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -5], Editable -> 
         False], TraditionalForm]}, {6, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-6\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -6], Editable -> 
         False], TraditionalForm]}, {7, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-7\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -7], Editable -> 
         False], TraditionalForm]}, {8, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-8\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -8], Editable -> 
         False], TraditionalForm]}, {9, 
       FormBox[
        InterpretationBox[
        "\"\\!\\(\\*SuperscriptBox[\\(2\\), \
\\(\\!\\(TraditionalForm\\`\\(-9\\)\\)\\)]\\)\"", 
         StringForm["\!\(\*SuperscriptBox[\(2\), \(``\)]\)", -9], Editable -> 
         False], TraditionalForm]}}, None}},
  LabelStyle->(FontSize -> 16),
  Method->{},
  PlotRange->{{0, 10.}, {0.45, 1.05}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.2, 0.2}, {0., 0.}}]], "Output",
 CellChangeTimes->{{3.596174795178052*^9, 3.596174859485243*^9}, {
   3.596174902923664*^9, 3.596174946648797*^9}, 3.596177442634153*^9, {
   3.596337269815291*^9, 3.596337347124381*^9}}],

Cell[BoxData["\<\"shan.pdf\"\>"], "Output",
 CellChangeTimes->{{3.596174795178052*^9, 3.596174859485243*^9}, {
   3.596174902923664*^9, 3.596174946648797*^9}, 3.596177442634153*^9, {
   3.596337269815291*^9, 3.596337347517964*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5955629320619917`*^9, 3.595562937805933*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ent", "[", "ps_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#", ">", "0"}], ",", 
        RowBox[{
         RowBox[{"-", "#"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", "#"}], "]"}]}], ",", "0"}], "]"}], "&"}], ",", 
     "ps"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ent", "[", 
  RowBox[{"{", 
   RowBox[{"0.25", ",", "0.25", ",", "0.25", ",", "0.25"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.595345898442237*^9, 3.595345981184121*^9}, {
  3.5953488992976294`*^9, 3.595348907305821*^9}, {3.595895735929049*^9, 
  3.5958957402311287`*^9}}],

Cell[BoxData["2.`"], "Output",
 CellChangeTimes->{{3.595345972070488*^9, 3.595345981671379*^9}, 
   3.59534890842806*^9, {3.595895732144588*^9, 3.595895740612071*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "g", ",", "\[Gamma]", ",", "n"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "f"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mi", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ent", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "/", "2"}], ",", 
        RowBox[{"f", "/", "2"}], ",", "g", ",", "g"}], "}"}], "]"}], "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "/", "4"}], ",", 
         RowBox[{"3", 
          RowBox[{"f", "/", "4"}]}], ",", "g", ",", "g"}], "}"}], "]"}]}], 
     "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"f", "/", "4"}]}], ",", 
         RowBox[{"f", "/", "4"}], ",", "g", ",", "g"}], "}"}], "]"}]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"1", ">", "f", ">", "0"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.595561466345883*^9, 3.595561481898219*^9}, {
  3.59556560876439*^9, 3.595565610866268*^9}, {3.595565714551659*^9, 
  3.595565768821515*^9}}],

Cell[BoxData[
 RowBox[{"0.18872187554086728`", " ", "f"}]], "Output",
 CellChangeTimes->{
  3.5955614825317802`*^9, 3.5955656115892363`*^9, {3.595565715736636*^9, 
   3.595565772711285*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "g", ",", "\[Gamma]", ",", "n"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "f"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mi", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ent", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "/", "2"}], ",", 
        RowBox[{"f", "/", "2"}], ",", "g", ",", "g"}], "}"}], "]"}], "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "f", ",", "g", ",", "g"}], "}"}], "]"}]}], "-", 
     RowBox[{"0.5", " ", 
      RowBox[{"ent", "[", 
       RowBox[{"{", 
        RowBox[{"f", ",", "0", ",", "g", ",", "g"}], "}"}], "]"}]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"1", ">", "f", ">", "0"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7eYnlTzl5CvHXdP/gWmj7z/SQXRWdHEBiN6Rdr4E
RN9YsaccRDOkBtaD6FaHf60gOkX/F/NUIK3lzcgCoj1PzeME0UE6S8F035tq
QRAdvPGeEIhuYZWWBNFtJftkQLR5ILciiN5yRQxMf3itkgOiL7Nk54PocPb2
chB9lF+0EkRvuxNRB6IVsqLBtN/vPW1gc30fd4DoqOf/ZoDoPZ/fLAXRb6Yv
3ASi384+uRes/3jpYbB7fnSB6Q1eiY9B9JGHqWB6Rk71CxDtmtIMpmWUp+pM
A9IZzHPA9Gq/O7NAdOUNp9kgukUz0XoGiC75bgeit627ULrg1CtHneMPwTQA
9dLJbg==
  "]],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.`", " ", "f"}]}]], "Output",
 CellChangeTimes->{
  3.595346720622809*^9, {3.595346782699471*^9, 3.5953468202218943`*^9}, 
   3.595346863193877*^9, {3.5953469812276087`*^9, 3.5953469937615767`*^9}, {
   3.5953479822146053`*^9, 3.5953480006118917`*^9}, 3.59534804574105*^9, 
   3.595348122734788*^9, 3.5953488628217907`*^9, {3.595348910697332*^9, 
   3.5953489371232767`*^9}, 3.595348979244339*^9, {3.595349047863929*^9, 
   3.595349063600374*^9}, {3.595349193206398*^9, 3.595349203624943*^9}, {
   3.595349254527594*^9, 3.595349295982765*^9}, {3.595349446203598*^9, 
   3.595349486882379*^9}, 3.595349533489929*^9, 3.595349787905724*^9, 
   3.5953498286149263`*^9, 3.5953503738243303`*^9, {3.5953512558435183`*^9, 
   3.595351258616994*^9}, 3.595354616272188*^9, {3.595895722004916*^9, 
   3.595895743128868*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2.00", "/", "256"}]], "Input",
 CellChangeTimes->{{3.595355120498128*^9, 3.595355138985156*^9}}],

Cell[BoxData["0.0078125`"], "Output",
 CellChangeTimes->{{3.595355121925226*^9, 3.595355139461876*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "/", "mi"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", ",", "0", ",", "0.125"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.595347047701701*^9, 3.595347060769865*^9}, {
  3.595347752470378*^9, 3.5953477591808*^9}, {3.5953489595581093`*^9, 
  3.59534896132605*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkHc41Y8egM04R9nZsrVkhZPV5+OYiURKMrMiyUwq9ycrMjr2OFYhEaFs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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 0.125}, {0., 48.37184851110176}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.595347053769993*^9, {3.595347754584468*^9, 3.5953477597873*^9}, 
   3.595348961519012*^9}]
}, Open  ]]
},
WindowSize->{921, 806},
WindowMargins->{{216, Automatic}, {Automatic, 25}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 4513, 109, 269, "Input"],
Cell[4938, 126, 1226, 18, 28, "Output"],
Cell[6167, 146, 1168, 17, 28, "Output"],
Cell[7338, 165, 44421, 1047, 255, "Output"],
Cell[51762, 1214, 1183, 17, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52982, 1236, 6774, 173, 371, "Input"],
Cell[59759, 1411, 134847, 2683, 323, 74752, 1697, "CachedBoxData", "BoxData", \
"Output"],
Cell[194609, 4096, 290, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194936, 4105, 4656, 121, 286, "Input"],
Cell[199595, 4228, 46231, 1085, 270, "Output"],
Cell[245829, 5315, 292, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246158, 5324, 852, 22, 46, "Input"],
Cell[247013, 5348, 887, 24, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247937, 5377, 6267, 160, 320, "Input"],
Cell[254207, 5539, 273, 4, 28, "Output"],
Cell[254483, 5545, 216, 3, 28, "Output"],
Cell[254702, 5550, 5949, 144, 252, "Output"],
Cell[260654, 5696, 231, 3, 86, "Output"]
}, Open  ]],
Cell[260900, 5702, 94, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[261019, 5707, 729, 21, 46, "Input"],
Cell[261751, 5730, 167, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261955, 5737, 1275, 38, 80, "Input"],
Cell[263233, 5777, 190, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263460, 5786, 1379, 38, 97, "Input"],
Cell[264842, 5826, 881, 14, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265760, 5845, 120, 2, 28, "Input"],
Cell[265883, 5849, 103, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266023, 5855, 331, 8, 28, "Input"],
Cell[266357, 5865, 3347, 63, 243, "Output"]
}, Open  ]]
}
]
*)



==> Figs/error_rate.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     10755,        300]
NotebookOptionsPosition[     10344,        281]
NotebookOutlinePosition[     10701,        297]
CellTagsIndexPosition[     10658,        294]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "29", ",", "784"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "456"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "18", ",", "383"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "19", ",", "326"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "22", ",", "282"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "28", ",", "241"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "29", ",", "209"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "27", ",", "184"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "32", ",", "153"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "34", ",", "130"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", "10"}], ",", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "/", "784"}]}]}], "}"}], "&"}], 
     ",", "data"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ticks", " ", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", " ", 
         RowBox[{"2", "/", "784"}]}], ",", 
        RowBox[{"ToString", "[", "#", "]"}]}], "}"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"784", ",", "383", ",", "130"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yticks", "=", 
   RowBox[{"{", 
    RowBox[{"2.9", ",", "1.8", ",", "0", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Error Rate (%)\>\"", ",", "Blue"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Rep. size\>\"", ",", "Magenta"}], "]"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"\"\<Layer\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"yticks", ",", "ticks"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "9"}], "]"}], ",", "None"}], "}"}]}], "}"}]}], 
    ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Magenta"}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Large"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<error.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5907693923073797`*^9, 3.590769446265148*^9}, {
   3.590769510169346*^9, 3.590769542619029*^9}, 3.590769615836918*^9, {
   3.590769676229007*^9, 3.590769741628772*^9}, {3.59076978916504*^9, 
   3.5907698050875483`*^9}, {3.5907698365880737`*^9, 
   3.5907701112845373`*^9}, {3.590770303440423*^9, 3.590770376381516*^9}, {
   3.590770414320491*^9, 3.590770484959166*^9}, {3.590770630743164*^9, 
   3.590770651485327*^9}, {3.5907706951335917`*^9, 3.590770702636848*^9}, {
   3.59077073988833*^9, 3.590770786406316*^9}, {3.590770816615191*^9, 
   3.590770847649187*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/it learning notes/Figs\"\>"], "Output",
 CellChangeTimes->{{3.590770051355158*^9, 3.590770074062326*^9}, 
   3.590770112002631*^9, {3.590770349830505*^9, 3.5907703767675123`*^9}, {
   3.590770414912992*^9, 3.590770485639501*^9}, {3.5907706450372868`*^9, 
   3.590770652054929*^9}, 3.590770703233129*^9, {3.5907707668752947`*^9, 
   3.5907707869460697`*^9}, 3.5907708481831503`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQPGYMDuAOF9sD97BgQYoHwGBwj/jz2Ey+GQBgb/
oHwBh1kzQYARql4EKs8G5Us4oJovA1XPCuUrQPmcUL4SVD03zH4YgLtv+YOn
InvmfLKHiV+MkJd67fwe7j6I/Cu4+w6e1qywZH1uD3Pfa+fk2ow1j+1h7nMB
cfkf2sPc1zw9+EMR1z17mPvsTa61H/t1wx7mPj+wgVdh9o+GH5nhBwAmiZ8i

    "], {
     {RGBColor[0, 0, 1], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 21], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 22], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 23], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 24], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 25], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 26], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 27], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 28], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 29], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 30]}, 
     {RGBColor[1, 0, 1], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 31], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 32], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 33], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 34], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 35], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 36], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 37], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 38], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 39], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 40]}, {}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
      StyleBox["\"Error Rate (%)\"", 
       RGBColor[0, 0, 1], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox["\"Rep. size\"", 
       RGBColor[1, 0, 1], StripOnInput -> False], TraditionalForm]}, {
     FormBox["\"Layer\"", TraditionalForm], None}},
  FrameTicks->{{{{2.9, 
       FormBox["2.9`", TraditionalForm]}, {1.8, 
       FormBox["1.8`", TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {4, 
       FormBox["4", TraditionalForm]}}, {{2, 
       FormBox["\"784\"", TraditionalForm]}, {
       NCache[
        Rational[383, 392], 0.9770408163265306], 
       FormBox["\"383\"", TraditionalForm]}, {
       NCache[
        Rational[65, 196], 0.33163265306122447`], 
       FormBox["\"130\"", TraditionalForm]}}}, {{{0, 
       FormBox["0", TraditionalForm]}, {1, 
       FormBox["1", TraditionalForm]}, {2, 
       FormBox["2", TraditionalForm]}, {3, 
       FormBox["3", TraditionalForm]}, {4, 
       FormBox["4", TraditionalForm]}, {5, 
       FormBox["5", TraditionalForm]}, {6, 
       FormBox["6", TraditionalForm]}, {7, 
       FormBox["7", TraditionalForm]}, {8, 
       FormBox["8", TraditionalForm]}, {9, 
       FormBox["9", TraditionalForm]}}, None}},
  LabelStyle->Large,
  Method->{},
  PlotRange->{{-1, 10}, {0, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.590770051355158*^9, 3.590770074062326*^9}, 
   3.590770112002631*^9, {3.590770349830505*^9, 3.5907703767675123`*^9}, {
   3.590770414912992*^9, 3.590770485639501*^9}, {3.5907706450372868`*^9, 
   3.590770652054929*^9}, 3.590770703233129*^9, {3.5907707668752947`*^9, 
   3.5907707869460697`*^9}, 3.590770848213591*^9}],

Cell[BoxData["\<\"error.pdf\"\>"], "Output",
 CellChangeTimes->{{3.590770051355158*^9, 3.590770074062326*^9}, 
   3.590770112002631*^9, {3.590770349830505*^9, 3.5907703767675123`*^9}, {
   3.590770414912992*^9, 3.590770485639501*^9}, {3.5907706450372868`*^9, 
   3.590770652054929*^9}, 3.590770703233129*^9, {3.5907707668752947`*^9, 
   3.5907707869460697`*^9}, 3.590770848814073*^9}]
}, Open  ]]
},
WindowSize->{740, 756},
WindowMargins->{{28, Automatic}, {36, Automatic}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 4464, 127, 250, "Input"],
Cell[5046, 151, 420, 5, 28, "Output"],
Cell[5469, 158, 4472, 113, 225, "Output"],
Cell[9944, 273, 384, 5, 86, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Figs/ml_example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     23993,        474]
NotebookOptionsPosition[     23467,        451]
NotebookOutlinePosition[     23824,        467]
CellTagsIndexPosition[     23781,        464]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Epsilon]"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Epsilon]"}], ")"}]], 
     SuperscriptBox["\[Epsilon]", "\[Epsilon]"]}], ">", 
    RowBox[{"1", "/", 
     SuperscriptBox["2", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}], ")"}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<n\>\"", ",", "\"\<\[Epsilon]\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", "Large"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ml_example.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.592138711876758*^9, 3.5921388385660152`*^9}, {
  3.592138914841391*^9, 3.5921389393168917`*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/deep/it learning notes/Figs\"\>"], \
"Output",
 CellChangeTimes->{
  3.59213877672703*^9, {3.5921388082223873`*^9, 3.592138839272532*^9}, 
   3.592138940276021*^9}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxlmXtczOn3wKeQSjNd1ZqwWq2dcrdNbvE8mkpCv5HbClMsFpNa9suatFgy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   "], {{
     {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
      EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNWHm8z1UaPu+3m/3at3Dtci3TKMsN2YvRJqJhSrhoNVcLUUPLoCmRKUlF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         "]], PolygonBox[CompressedData["
1:eJwtlXmwj1Uch8/3ZDJalTYKV82lMl2iZLRQ2mnToqbVtVRTuqGS/ZKhouwK
FVdSKNMiMSWJRFFqirJnSZYQQrbp+czHH8/8nvO+7+895z3f5dQoLmnxVE4p
DYJysC5SuhM+xH+DangjHjiCF8LTjJvDRPwVeBZ/D2bgu6Ajfju8i78KV+KF
MBSfqWv4RTAanwqX4wXhZyfA3fhzMASfDlXwxfCD1qI14eexnp34QKjM+DuB
V4XOeEuYhA9Lnru/1pi8hkZ41fDa34aR+Aioi38Mj+En8P6N+J8wmfFs+AZv
DVfgNcL79Q4knn2EcU/0TRiA14bX8Q+gN96QZw7gzeFTxtPDe9EJjuVeG8al
+FjYjD8AXZLfcQz3ixn3wt+CbvgmWI43ht14EYzBV0MFnm/HuDc+Dl7CL4TX
8Pfh3Ow90LdrD/fjdeANfC1MwefAfLwNdMev4z8V+O2sPeH3vqOud14QnkPv
Hgm18BdhMj5cMVDsNQf+EUzCZ8E8vBh6KB94/x68CRxWLMJ7uQ7uCO+59roD
dMHvhSn4iOS5zg+75lSsa4Zjr5iX4lthJb4PvsZPZ75teD+4NZyDyr0SOJ57
lzIuw9dDi3BNqBY+S86t58PfphyrzfNXhdf+OZTh48O5pG8ei48Lf3uRYh5+
p941WDmj+GTXTn1ogDcJ58pcrSFcE6qF35UD4f/o2WmwKFwDyv3F8D1+U9gX
wfX4AngZfwKuVS4rZsp1OIQfgB74HzBGtQn18E/gEtbTmHEzfA40VewUY/xR
uDq8p9rLtnANPlc1h7eDJfiP4dpdAgvxG2AhvgAmKLbhuS7WnPi08N50hInq
JeFv1ZqahXuAar89LMWXwc94gfYIvwV+xX+B5eEept6la2vwVeFcWqpvVqzC
cy1L7l2rw/fUw1Tra8P3VPN3hWOiWKjnqXYOhvdONbRCuRaeu2Zyr/tHcyb3
vF74Q7ACH6U16VmonvwNP+lbwnula7vwndAt+R0P4lvC/1WPUO3vhTXJPWAb
/nc4VjfDdnxHOJcUw334v9A9+T/tlTvEeDu+I7kWe+qZ5Jqsk11Dqp29emc4
x5Rb6sk3hmOqWKoHP4zPhNnJNae17wn3Jn1DH3xQuPcfTF7Lf+HeozVtwO8J
90adAVrLwHAv1ZqUq0fCvUE5q7PotnDt6kxSbpXAgOQc017PgFnJe36/ai9c
q+qh6iVdw71LPaVSdg9U79sK3+Lzw7XyuPKB+wXZtaQ5zsarZNeCaupM/Izs
WlANVMbPyq4F1cxpeMPwu9WDvsJP5dqW5J4rv4xrm5Ov6ezQnmmvdIb0DcdM
sRqvGsSP0zPJPf+LcA9T71KP1dndIVwrOsMH488oJ5PP+MLsHqXepGv1GdfL
zp39ybGsm+2KqfayKDsXtKcn4Sdm157OzBfCZ6jOzjI4Obvnq9dvglOyz1Sd
pfrGL/GKXPsr+Yxty7h89tlVqhrAq2XXknJUzzYIv0v/eRI/J3sv1ONaMY7s
s1JncmvG5bLPVp2hOst0hurs1Jn2P7vkPVE=
         "]]}]}, {}, {}, {}, {}}, 
    {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwt0llXTlEcB+DXkKl5kkrDW9RaLdMNETeJkLH6Bl2JZr6B4dpYl6Sr0qBy
ZZUMJc2UKER8Es9ey8Wzfv/f3ufss973nGhdc03Thkgk8oqNhDmdKMWUsI/9
DHCAQQ4yxCE63NRFsQMey3Ye8YxOiqw/kA+5z1OesNf6TXmPWv5Sww1O2CuQ
LxlmiD+sEw37VLPGb35xhTaOuzc/JJeo0C/LC7RwTM+RZRSYC1kxn2eQPXpr
2Je58jsXWeUnP8jjLrmuyQvn0ajfDuezW2+QH6nkBfnWooQ/vJkzTHGWaTKZ
5RwzVDFHFgt8Yp5FPpPNF5ZZ4htfw7O5Q7xnJRDHVf0Wh4nVR+Qo3STqR2SS
fC3H6CFZL5Up8o18y3NS9aMyTabzzlxOLzv1DOrN7zlJH7usZXLNPB7eCf3h
t1nL5rp5glMM8IFJTlPvG0sjlRSSSSKRBOKJI5YdbGcbW9lCDJvZ9P8b/wfr
tktv
      "]], LineBox[CompressedData["
1:eJwl0kdPVUEYgOFzQQUNf8KIgIIIlyKJoRld2uDSO6jscGUFGxsLglvBsrLt
ASn+HFEQEAFpioLPxMWTd+bL5J45Ofdg59WqnlgURZMcssjXUeKMUcA4hRRR
TAknqeQs5zjPBS5SRTUJaqiljnrSPKNBG2mimRZaaaOd/vA85w4kRVG3puoV
3a8FmqKXda9e0n0a1z3apUnaqcmarzHt0F3aw8va5+lfdvjNH7Y5zha/WGeT
DXL5yRrLrLLCMYZ4Rj8lfvuBDnLCukKL9ZP+YIki+3It1Gn9ziLx8H7hzuF+
TJm1scD9cDezXCatW7nHKfscnaeFOZr5RjYDPOVuuKuzd/QJOdZl4YxOaBOz
9HLGrE8b+RK+F185ymOOUOnMba3nFhX2WfqITMrtb2odNyizz9CHHKaUj4xT
ywzpYe7cda3hMwlOm33Qa+EO1q/0NS95z7twJ/MRfcEwb3lDlvnz2P//9j+5
LlLX
      "]]}}],
  AspectRatio->1,
  Frame->True,
  FrameLabel->{
    FormBox["\"n\"", TraditionalForm], 
    FormBox["\"\[Epsilon]\"", TraditionalForm]},
  LabelStyle->Large,
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{2, 6}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.59213877672703*^9, {3.5921388082223873`*^9, 3.592138839272532*^9}, 
   3.592138940321247*^9}],

Cell[BoxData["\<\"ml_example.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.59213877672703*^9, {3.5921388082223873`*^9, 3.592138839272532*^9}, 
   3.592138940877091*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}], " ", 
    RowBox[{"x", "^", "x"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.592139741601342*^9, 3.592139752234044*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwt2Hc8Vf8fB3Cbyog0kMy0tCQaeFWkhCIrDQoVDSENUVIUJRpIQqJSkZWR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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.5},
  Method->{},
  PlotRange->{{0, 1}, {0.5000000059235825, 0.9999996182178107}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5921397526850157`*^9}]
}, Open  ]]
},
WindowSize->{740, 756},
WindowMargins->{{88, Automatic}, {Automatic, 41}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1141, 30, 89, "Input"],
Cell[1723, 54, 203, 4, 28, "Output"],
Cell[1929, 60, 13585, 236, 375, "Output"],
Cell[15517, 298, 167, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15721, 306, 385, 12, 28, "Input"],
Cell[16109, 320, 7342, 128, 276, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

